How to Succeed at Holographic Correlators Without Really Trying

We give a detailed account of the methods introduced in [1] to calculate holographic four-point correlators in IIB supergravity on $AdS_5 \times S^5$. Our approach relies entirely on general consistency conditions and maximal supersymmetry. We discuss two related methods, one in position space and the other in Mellin space. The position space method is based on the observation that the holographic four-point correlators of one-half BPS single-trace operators can be written as finite sums of contact Witten diagrams. We demonstrate in several examples that imposing the superconformal Ward identity is sufficient to fix the parameters of this ansatz uniquely, avoiding the need for a detailed knowledge of the supergravity effective action. The Mellin space approach is an "on-shell method" inspired by the close analogy between holographic correlators and flat space scattering amplitudes. We conjecture a compact formula for the four-point correlators of one-half BPS single-trace operators of arbitrary weights. Our general formula has the expected analytic structure, obeys the superconformal Ward identity, satisfies the appropriate asymptotic conditions and reproduces all the previously calculated cases. We believe that these conditions determine it uniquely.

==> AdS5sugraMellin.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    631967,      14426]
NotebookOptionsPosition[    630210,      14360]
NotebookOutlinePosition[    630636,      14377]
CellTagsIndexPosition[    630593,      14374]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Equal-weight correlators with p=2,3,4,5", "Chapter",
 CellChangeTimes->{{3.6755950463063927`*^9, 3.675595089528554*^9}}],

Cell[CellGroupData[{

Cell["Notations", "Section",
 CellChangeTimes->{{3.716830671892643*^9, 3.716830675991503*^9}}],

Cell[TextData[{
 "\[FilledSmallCircle] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Db", "[", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "1"], ",", 
     SubscriptBox["\[CapitalDelta]", "2"], ",", 
     SubscriptBox["\[CapitalDelta]", "3"], ",", 
     SubscriptBox["\[CapitalDelta]", "4"]}]}], TraditionalForm]],
  FontSlant->"Italic"],
 StyleBox["] ",
  FontSlant->"Italic"],
 "\[Congruent]",
 StyleBox[" ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["D", "_"], 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "1"], 
     SubscriptBox["\[CapitalDelta]", "2"], 
     SubscriptBox["\[CapitalDelta]", "3"], 
     SubscriptBox["\[CapitalDelta]", "4"]}]], TraditionalForm]],
  FontSlant->"Italic"],
 StyleBox[".\n",
  FontSlant->"Italic"],
 "\[FilledSmallCircle] ",
 StyleBox["U, V are the conformal cross ratios.\n",
  FontSlant->"Italic"],
 "\[FilledSmallCircle] ",
 StyleBox["\[Sigma], \[Tau] are the R-symmetry cross ratios.\n",
  FontSlant->"Italic"],
 "\[FilledSmallCircle] ",
 StyleBox["s, t are the Mandelstam variables.\n",
  FontSlant->"Italic"],
 "\[FilledSmallCircle] ",
 StyleBox["Here all the results are about the connected part of the \
four-point function, i.e. computed as a sum of the exchange and contact \
Witten diagrams.",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.675595144945665*^9, 3.675595240313047*^9}, {
   3.675597410762645*^9, 3.67559744515965*^9}, {3.675614963667427*^9, 
   3.6756149775703993`*^9}, {3.697232739853524*^9, 3.697232913576682*^9}, 
   3.697232955652644*^9, {3.716830459295149*^9, 3.716830577314403*^9}, {
   3.7168306783778133`*^9, 3.7168307695131903`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Position space results", "Section"]], "Section",
 CellChangeTimes->{{3.6755950973241262`*^9, 3.675595107541834*^9}, {
  3.675602394912919*^9, 3.6756024026369123`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["p=2", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.6755951136209707`*^9, 3.675595127468361*^9}, {
  3.675602394913128*^9, 3.675602402637053*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalG]2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"V", " ", 
       SuperscriptBox["\[CapitalNu]", "2"]}]]}], "2", " ", "U", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["V", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          SuperscriptBox["\[Tau]", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "2"}], "]"}], "-", 
            RowBox[{"4", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "2"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"U", " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Sigma]", "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]", "+", 
            RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"Db", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "]"}], "-", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "]"}]}], "+", 
         RowBox[{"Db", "[", 
          RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "]"}], "-", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[Tau]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
         RowBox[{"2", " ", "\[Tau]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
         RowBox[{"U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "1", ",", "2"}], "]"}]}], "+", 
         RowBox[{"U", " ", "\[Sigma]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "1", ",", "2"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"V", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]", "+", "\[Tau]"}], ")"}], " ", 
          
          RowBox[{"Db", "[", 
           RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"1", ",", "2", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "]"}]}], "-", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "]"}]}], "-", 
         RowBox[{"6", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
         RowBox[{"20", " ", "U", " ", "\[Tau]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
         RowBox[{"6", " ", "U", " ", 
          SuperscriptBox["\[Tau]", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
         RowBox[{"4", " ", "U", " ", "\[Tau]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          SuperscriptBox["\[Tau]", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{"2", " ", "U", " ", "\[Tau]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          SuperscriptBox["\[Tau]", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{"4", " ", "U", " ", "\[Tau]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          SuperscriptBox["\[Tau]", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}]}], "-", 
         RowBox[{"2", " ", "U", " ", "\[Tau]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          SuperscriptBox["\[Tau]", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "2"], " ", "\[Tau]", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
            RowBox[{"Db", "[", 
             RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], "+", 
            RowBox[{"Db", "[", 
             RowBox[{"2", ",", "3", ",", "2", ",", "3"}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
            RowBox[{"Db", "[", 
             RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}], "+", 
            RowBox[{"Db", "[", 
             RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"1", ",", "2", ",", "2", ",", "3"}], "]"}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"2", ",", "1", ",", "2", ",", "3"}], "]"}], "+", 
            RowBox[{"Db", "[", 
             RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "]"}], "-", 
            RowBox[{"U", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "]"}]}], "-", 
               RowBox[{"20", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
               RowBox[{"20", " ", "\[Tau]", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
               RowBox[{"2", " ", "\[Tau]", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"2", ",", "3", ",", "2", ",", "3"}], "]"}]}], "+", 
               RowBox[{"4", " ", "\[Tau]", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"2", ",", "3", ",", "2", ",", "3"}], "]"}]}], "+", 
               RowBox[{"Db", "[", 
                RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "]"}], "-", 
               RowBox[{"\[Tau]", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "+", 
               RowBox[{"4", " ", "\[Tau]", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}]}], "+", 
               RowBox[{"4", " ", "\[Tau]", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["U", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"3", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.675595315892531*^9, 3.6755953173419113`*^9}, {
  3.675596621924068*^9, 3.675596623971745*^9}, {3.67560048191962*^9, 
  3.675600483145177*^9}, {3.6756023949140453`*^9, 3.675602402637705*^9}, {
  3.716830365515324*^9, 3.716830368885854*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["p=3", "Subsection",
 CellChangeTimes->{{3.675596725278124*^9, 3.67559674493435*^9}, {
  3.675602394914176*^9, 3.6756024026378107`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalG]3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"20", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}]], "3", " ", "U", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"24", " ", "U", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "-", 
         RowBox[{"8", " ", "\[Tau]"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"8", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "\[Sigma]"}], "+", 
         RowBox[{"3", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Db", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"30", " ", "U", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Sigma]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", "\[Tau]", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Db", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "4"}], "]"}], "-", 
         RowBox[{"V", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "4", ",", "3"}], "]"}]}], "-", 
         RowBox[{"Db", "[", 
          RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}], "+", 
         RowBox[{"Db", "[", 
          RowBox[{"3", ",", "2", ",", "4", ",", "3"}], "]"}]}], ")"}]}], "+", 
      
      RowBox[{"15", " ", 
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"2", " ", "V", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "4"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "]"}]}], "-", 
         RowBox[{"3", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"3", " ", "U", " ", "V", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "4", ",", "3"}], "]"}]}], "+", 
         RowBox[{"3", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}]}], "-", 
         RowBox[{"3", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "4", ",", "3"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"2", " ", "U", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "\[Sigma]"}], "+", 
         RowBox[{"3", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"V", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"2", ",", "4", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "2", ",", "4", ",", "4"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"10", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "4"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "]"}]}], "+", 
         RowBox[{"8", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "1", ",", "4", ",", "4"}], "]"}]}], "-", 
         RowBox[{"9", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}]}], "-", 
         RowBox[{"9", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "4", ",", "3"}], "]"}]}], "+", 
         RowBox[{"8", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "2", ",", "4", ",", "4"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["V", "2"]], 
       SuperscriptBox["U", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"24", " ", "V", " ", 
           RowBox[{"(", 
            RowBox[{"10", "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"8", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "\[Tau]"}], ")"}]}], "-", 
             RowBox[{"8", " ", "\[Tau]"}], "+", 
             SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
           RowBox[{"Db", "[", 
            RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], 
          SuperscriptBox["\[Tau]", "2"]], "-", 
         FractionBox[
          RowBox[{"20", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"3", " ", "\[Sigma]"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "1", ",", "1", ",", "3"}], "]"}], "+", 
             RowBox[{"2", " ", "V", " ", 
              RowBox[{"Db", "[", 
               RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}]}], 
            ")"}]}], "\[Tau]"], "-", 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "1", ",", "1", ",", "3"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "1", ",", "2", ",", "4"}], "]"}]}], "+", 
            RowBox[{"8", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "-", 
            RowBox[{"9", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "1", ",", "2", ",", "3"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "1", ",", "3", ",", "4"}], "]"}]}], "-", 
            RowBox[{"9", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
            RowBox[{"8", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "4", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "30", " ", "V", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Sigma]"}], "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"3", ",", "3", ",", "2", ",", "4"}], "]"}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"4", ",", "2", ",", "3", ",", "3"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "15", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "1", ",", "2", ",", "4"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "]"}]}], "+", 
            RowBox[{"3", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}]}], "-", 
            RowBox[{"3", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "3", ",", "2", ",", "4"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "1", ",", "2", ",", "3"}], "]"}]}], "+", 
            RowBox[{"2", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "1", ",", "3"}], "]"}]}], "-", 
            RowBox[{"3", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
            RowBox[{"3", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "3"]], "5", " ", 
          SuperscriptBox["V", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Sigma]", "3"]}], "-", 
            RowBox[{"13", " ", "\[Tau]"}], "-", 
            RowBox[{"13", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Tau]", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"13", " ", "\[Tau]"}]}], ")"}]}], "-", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"96", " ", "\[Tau]"}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"3", ",", "4", ",", "4", ",", "3"}], "]"}]}], "+", 
               RowBox[{"Db", "[", 
                RowBox[{"4", ",", "3", ",", "3", ",", "4"}], "]"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "2", " ", "V", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "-", 
            RowBox[{"3", " ", "\[Sigma]"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "U", "-", "V"}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "3", ",", "4"}], "]"}]}], "+", 
            RowBox[{"2", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "2", ",", "4"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Sigma]", "3"]}], "-", 
         RowBox[{"13", " ", "\[Tau]"}], "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Tau]", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"10", " ", "\[Tau]"}]}], ")"}]}], "-", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"96", " ", "\[Tau]"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "3", ",", "3"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["U", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", 
             RowBox[{"8", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[Tau]"}], "+", 
                SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Db", "[", 
            RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}]}], 
          SuperscriptBox["\[Sigma]", "2"]], "-", 
         FractionBox[
          RowBox[{"20", " ", 
           RowBox[{"(", 
            RowBox[{"\[Sigma]", "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Db", "[", 
               RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}]}]}], 
            ")"}]}], "\[Sigma]"], "-", 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "1", ",", "4", ",", "2"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}]}], "-", 
            RowBox[{"9", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "2", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "1", ",", "3", ",", "2"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "1", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"9", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "4", ",", "4"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "2"]], "30", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Sigma]", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"3", ",", "2", ",", "4", ",", "3"}], "]"}], "-", 
            RowBox[{"V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "3", ",", "4", ",", "2"}], "]"}]}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"4", ",", "2", ",", "3", ",", "3"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "3", ",", "2"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Sigma]"], "15", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "1", ",", "4", ",", "2"}], "]"}]}], "-", 
            RowBox[{"2", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "2", ",", "4", ",", "1"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "2", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"3", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "3", ",", "4", ",", "2"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "1", ",", "3", ",", "2"}], "]"}]}], "+", 
            RowBox[{"2", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "3", ",", "1"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
            RowBox[{"3", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "3", ",", "2"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "3"]], "5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Sigma]", "3"]}], "-", 
            RowBox[{"13", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", 
               RowBox[{"96", " ", "\[Tau]"}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"5", " ", "\[Tau]"}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Db", "[", 
                RowBox[{"3", ",", "4", ",", "3", ",", "4"}], "]"}], "+", 
               RowBox[{"Db", "[", 
                RowBox[{"4", ",", "3", ",", "4", ",", "3"}], "]"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "\[Sigma]"], "2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Sigma]", "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"2", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "2"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6755967686291237`*^9, 3.675596777677277*^9}, {
  3.6756004957648077`*^9, 3.675600505935671*^9}, {3.675600543605897*^9, 
  3.675600544897092*^9}, {3.675602394915469*^9, 3.675602402638793*^9}, {
  3.7168304036956987`*^9, 3.716830405635426*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["p=4", "Subsection",
 CellChangeTimes->{{3.675596756029189*^9, 3.675596756910133*^9}, {
  3.67560239491562*^9, 3.675602402638905*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalG]4", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"105", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}]], "U", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"28", " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "-", 
         RowBox[{"5", " ", "\[Tau]"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "-", 
         RowBox[{"5", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "]"}]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Sigma]", "3"]}], "+", 
         RowBox[{"15", " ", "\[Tau]"}], "-", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Tau]", "3"]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"7", " ", "\[Tau]"}]}], ")"}]}], "+", 
         RowBox[{"15", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"12", " ", "\[Tau]"}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "]"}]}], "+", 
      RowBox[{"224", " ", "U", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "-", 
         RowBox[{"8", " ", "\[Tau]"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"8", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"280", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "\[Sigma]"}], "+", 
         RowBox[{"3", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Db", "[", 
          RowBox[{"1", ",", "1", ",", "4", ",", "4"}], "]"}], "+", 
         RowBox[{"3", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Db", "[", 
          RowBox[{"3", ",", "4", ",", "4", ",", "5"}], "]"}], "-", 
         RowBox[{"V", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "4"}], "]"}]}], "-", 
         RowBox[{"Db", "[", 
          RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
         RowBox[{"Db", "[", 
          RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], ")"}]}], "-", 
      
      RowBox[{"126", " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Sigma]", "3"]}], "-", 
         RowBox[{"15", " ", "\[Sigma]", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Tau]"}]}], ")"}]}], "+", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "\[Tau]"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Db", "[", 
          RowBox[{"3", ",", "4", ",", "4", ",", "5"}], "]"}], "-", 
         RowBox[{"V", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "4"}], "]"}]}], "-", 
         RowBox[{"Db", "[", 
          RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
         RowBox[{"Db", "[", 
          RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], ")"}]}], "+", 
      
      RowBox[{"210", " ", "U", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Sigma]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", "\[Tau]", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{"4", " ", "V", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "5", ",", "4"}], "]"}]}], "-", 
         RowBox[{"5", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{"5", " ", "U", " ", "V", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
         RowBox[{"5", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{"5", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"140", " ", 
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "5", ",", "4"}], "]"}]}], "+", 
         RowBox[{"6", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{"6", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{"6", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "5", ",", "4"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{"V", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"1", ",", "2", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"6", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"2", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["U", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "4", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"70", " ", 
       SuperscriptBox["U", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["\[Sigma]", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Tau]", "4"]}], "+", 
         RowBox[{"2", " ", "\[Sigma]", " ", 
          SuperscriptBox["\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "117"}], "+", 
            RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{"117", "+", 
            RowBox[{"62", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "-", 
         RowBox[{"8", " ", "\[Tau]"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"8", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"V", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "5", ",", "5", ",", "5"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"28", " ", "U", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "\[Sigma]"}], "+", 
         RowBox[{"3", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "U"}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "2", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "+", 
         RowBox[{"6", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"V", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"2", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "3", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"2", " ", "U", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Db", "[", 
                RowBox[{"3", ",", "4", ",", "5", ",", "4"}], "]"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"3", ",", "5", ",", "5", ",", "5"}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"70", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"1", ",", "1", ",", "4", ",", "4"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "5", ",", "4"}], "]"}]}], "+", 
         RowBox[{"24", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "1", ",", "5", ",", "5"}], "]"}]}], "-", 
         RowBox[{"24", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{"24", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "5", ",", "4"}], "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "]"}]}], "+", 
         RowBox[{"20", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "2", ",", "5", ",", "5"}], "]"}]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["V", "3"]], 
       SuperscriptBox["U", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"28", " ", 
           SuperscriptBox["V", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"10", "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"5", " ", "\[Tau]"}], "+", 
             SuperscriptBox["\[Tau]", "2"], "-", 
             RowBox[{"5", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Db", "[", 
            RowBox[{"4", ",", "3", ",", "3", ",", "4"}], "]"}]}], 
          SuperscriptBox["\[Tau]", "2"]], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "3"]], "108", " ", 
          SuperscriptBox["V", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["\[Sigma]", "3"]}], "-", 
            RowBox[{"45", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{"45", " ", "\[Tau]"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            SuperscriptBox["\[Tau]", "3"], "+", 
            RowBox[{"15", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"21", "-", 
               RowBox[{"12", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "224", " ", "V", " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            RowBox[{"8", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{"8", " ", "\[Tau]"}], "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}]}], "+", 
            RowBox[{"4", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "280", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", "\[Sigma]"}], "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"4", ",", "1", ",", "1", ",", "4"}], "]"}], "+", 
            RowBox[{"3", " ", "V", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Db", "[", 
                RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}], "+", 
               RowBox[{"V", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"4", ",", "3", ",", "3", ",", "4"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "4"]], "70", " ", 
          SuperscriptBox["V", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Sigma]", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Sigma]", "4"]}], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"234", " ", "\[Tau]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"62", "+", 
               RowBox[{"117", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "-", 
         RowBox[{"70", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "1", ",", "1", ",", "4"}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "1", ",", "2", ",", "5"}], "]"}]}], "+", 
            RowBox[{"24", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}]}], "-", 
            RowBox[{"24", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "3", ",", "4"}], "]"}]}], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "2", ",", "4"}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "3", ",", "5"}], "]"}]}], "-", 
            RowBox[{"24", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
            RowBox[{"20", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "4", ",", "5"}], "]"}]}], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "14", " ", 
          SuperscriptBox["V", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"4", ",", "4", ",", "3", ",", "5"}], "]"}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "3"]], "126", " ", 
          SuperscriptBox["V", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            RowBox[{"5", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{"5", " ", "\[Tau]"}], "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"4", ",", "4", ",", "3", ",", "5"}], "]"}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "210", " ", "V", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Sigma]"}], "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "2", ",", "5"}], "]"}]}], "+", 
            RowBox[{"5", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
            RowBox[{"5", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "3", ",", "5"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
            RowBox[{"4", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "2", ",", "4"}], "]"}]}], "-", 
            RowBox[{"5", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "+", 
            RowBox[{"5", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "140", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "1", ",", "2", ",", "5"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "1", ",", "5"}], "]"}]}], "+", 
            RowBox[{"6", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
            RowBox[{"6", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "2", ",", "5"}], "]"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "3", ",", "5"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "2", ",", "4"}], "]"}]}], "+", 
            RowBox[{"3", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "1", ",", "4"}], "]"}]}], "-", 
            RowBox[{"6", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
            RowBox[{"6", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "2", ",", "4"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "+", 
            RowBox[{"5", " ", "U", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "4"]], "140", " ", 
          SuperscriptBox["V", "3"], " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Sigma]", "2"], "+", 
            RowBox[{"3", " ", "\[Tau]"}], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"3", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"4", ",", "5", ",", "5", ",", "4"}], "]"}]}], "+", 
               RowBox[{"Db", "[", 
                RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "3", " ", 
          SuperscriptBox["V", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            RowBox[{"8", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{"8", " ", "\[Tau]"}], "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "U", "-", "V"}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}], "+", 
            RowBox[{"3", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "3", ",", "5"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "28", " ", "V", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", "\[Sigma]"}], "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "4", ",", "5"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "3", ",", "5"}], "]"}]}], "+", 
            RowBox[{"6", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "3", ",", "5"}], "]"}]}], "-", 
            RowBox[{"4", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "2", ",", "5"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"V", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"4", ",", "4", ",", "3", ",", "5"}], "]"}]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "3", ",", "3", ",", "5"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}], "+", 
               RowBox[{"2", " ", "U", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "4", ",", "3", ",", "4"}], "]"}]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}], "+", 
               RowBox[{"6", " ", "U", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}], "-", 
               RowBox[{"6", " ", "U", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "5", ",", "3", ",", "5"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"140", " ", 
       SuperscriptBox["U", "3"], " ", "\[Sigma]", " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Sigma]", "2"], "+", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Tau]"}], ")"}]}], "+", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "4", ",", "4"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["U", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"210", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"9", " ", "\[Tau]"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               SuperscriptBox["\[Tau]", "3"]}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"3", " ", "\[Tau]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               SuperscriptBox["\[Tau]", "3"]}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"62", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"62", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "+", 
            RowBox[{"3", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"9", " ", "V", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"9", " ", "V", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"3", " ", "V", " ", 
             SuperscriptBox["\[Tau]", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"6", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "5", ",", "4", ",", "5"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "5", ",", "4", ",", "5"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "+", 
            RowBox[{"9", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Tau]", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"3", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"9", " ", "U", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"9", " ", "U", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"3", " ", "U", " ", 
             SuperscriptBox["\[Tau]", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"6", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{"210", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"8", " ", "\[Tau]"}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Tau]", "3"]}], "+", 
               SuperscriptBox["\[Tau]", "4"]}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"2", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Db", "[", 
                RowBox[{"4", ",", "5", ",", "4", ",", "5"}], "]"}], "+", 
               RowBox[{"Db", "[", 
                RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Sigma]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"840", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "1", ",", "4", ",", "1"}], "]"}]}], "-", 
            RowBox[{"840", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "1", ",", "5", ",", "2"}], "]"}]}], "+", 
            RowBox[{"1848", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "]"}]}], "-", 
            RowBox[{"1680", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"1704", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"1344", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"140", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "+", 
            RowBox[{"56", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"840", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "4", ",", "2"}], "]"}]}], "+", 
            RowBox[{"840", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"1680", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"1288", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"1344", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"84", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"168", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"168", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"891", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"56", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"112", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "2"}], "]"}]}], "-", 
            RowBox[{"156", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"156", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"156", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"159", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "5", ",", "3"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Sigma]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"140", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "1", ",", "4", ",", "1"}], "]"}]}], "+", 
            RowBox[{"70", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "1", ",", "5", ",", "2"}], "]"}]}], "-", 
            RowBox[{"476", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "]"}]}], "-", 
            RowBox[{"476", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "]"}]}], "+", 
            RowBox[{"70", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "5", ",", "1"}], "]"}]}], "-", 
            RowBox[{"70", " ", "V", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "5", ",", "1"}], "]"}]}], "-", 
            RowBox[{"528", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"528", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"63", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"7", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"70", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "+", 
            RowBox[{"70", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"7", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"63", " ", "V", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"70", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "4", ",", "2"}], "]"}]}], "-", 
            RowBox[{"70", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "4", ",", "2"}], "]"}]}], "-", 
            RowBox[{"70", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "4", ",", "1"}], "]"}]}], "+", 
            RowBox[{"70", " ", "U", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "4", ",", "1"}], "]"}]}], "-", 
            RowBox[{"56", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"56", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "+", 
            RowBox[{"63", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"42", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"84", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"84", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"42", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"84", " ", "U", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"84", " ", "V", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"72", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}], "-", 
            RowBox[{"72", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"63", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"7", " ", "U", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"56", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "2"}], "]"}]}], "-", 
            RowBox[{"56", " ", "U", " ", "V", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "2"}], "]"}]}], "-", 
            RowBox[{"68", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"68", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"68", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"68", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"68", " ", "U", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"68", " ", "V", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"72", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"72", " ", "U", " ", "V", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "5", ",", "3"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"224", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "]"}]}], "+", 
            RowBox[{"56", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"146", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"528", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"146", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"56", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "5", ",", "2"}], "]"}]}], "-", 
            RowBox[{"56", " ", "V", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "5", ",", "2"}], "]"}]}], "-", 
            RowBox[{"49", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"49", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"49", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"49", " ", "V", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"56", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"56", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"56", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "2"}], "]"}]}], "+", 
            RowBox[{"56", " ", "U", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "2"}], "]"}]}], "+", 
            RowBox[{"49", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"49", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}], "-", 
            RowBox[{"12", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}], "-", 
            RowBox[{"49", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"49", " ", "U", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"4", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"4", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"16", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"16", " ", "U", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"16", " ", "V", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"4", " ", "U", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"4", " ", "V", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"3", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"12", " ", "U", " ", "V", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"3", " ", "U", " ", "V", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "5", ",", "3"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.71683042847607*^9, 3.716830430342882*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["p=5", "Subsection",
 CellChangeTimes->{{3.675596761706139*^9, 3.6755967630842047`*^9}, {
  3.675602394918535*^9, 3.675602402641706*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalG]5", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"36288", " ", 
      SuperscriptBox["\[CapitalNu]", "2"]}]], "U", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"336", " ", 
       SuperscriptBox["U", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
      RowBox[{"1296", " ", 
       SuperscriptBox["U", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Sigma]", "3"]}], "+", 
         RowBox[{"10", " ", "\[Tau]"}], "-", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Tau]", "3"]}], "-", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "-", 
         RowBox[{"5", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
      RowBox[{"3200", " ", 
       SuperscriptBox["U", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"126", " ", 
          SuperscriptBox["\[Sigma]", "4"]}], "-", 
         RowBox[{"24", " ", "\[Tau]"}], "+", 
         RowBox[{"126", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "-", 
         RowBox[{"224", " ", 
          SuperscriptBox["\[Tau]", "3"]}], "+", 
         RowBox[{"126", " ", 
          SuperscriptBox["\[Tau]", "4"]}], "+", 
         RowBox[{"224", " ", 
          SuperscriptBox["\[Sigma]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "\[Tau]"}]}], ")"}]}], "+", 
         RowBox[{"126", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"16", " ", "\[Tau]"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"24", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"21", " ", "\[Tau]"}], "-", 
            RowBox[{"84", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "+", 
            RowBox[{"84", " ", 
             SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
      RowBox[{"3024", " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "-", 
         RowBox[{"5", " ", "\[Tau]"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "-", 
         RowBox[{"5", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"6", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"11664", " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Sigma]", "3"]}], "+", 
         RowBox[{"15", " ", "\[Tau]"}], "-", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Tau]", "3"]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"7", " ", "\[Tau]"}]}], ")"}]}], "+", 
         RowBox[{"15", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"12", " ", "\[Tau]"}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"6", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"15120", " ", "U", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "-", 
         RowBox[{"8", " ", "\[Tau]"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"8", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"5", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "3", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"3", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"16800", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "\[Sigma]"}], "+", 
         RowBox[{"3", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"1", ",", "1", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"2", ",", "2", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"5", " ", "U", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"3", ",", "3", ",", "5", ",", "5"}], "]"}]}], "+", 
               RowBox[{"2", " ", "U", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"810", " ", 
       SuperscriptBox["U", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Sigma]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", "\[Tau]", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Db", "[", 
          RowBox[{"4", ",", "5", ",", "5", ",", "6"}], "]"}], "-", 
         RowBox[{"V", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "6", ",", "5"}], "]"}]}], "-", 
         RowBox[{"Db", "[", 
          RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}], "+", 
         RowBox[{"Db", "[", 
          RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}], ")"}]}], "-", 
      
      RowBox[{"3600", " ", 
       SuperscriptBox["U", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"14", " ", 
          SuperscriptBox["\[Sigma]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"63", " ", "\[Tau]"}]}], ")"}]}], "+", "\[Tau]", "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["\[Tau]", "3"]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["\[Tau]", "4"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[Sigma]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"16", " ", "\[Tau]"}]}], ")"}]}], "+", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"63", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            RowBox[{"112", " ", 
             SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Db", "[", 
          RowBox[{"4", ",", "5", ",", "5", ",", "6"}], "]"}], "-", 
         RowBox[{"V", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "6", ",", "5"}], "]"}]}], "-", 
         RowBox[{"Db", "[", 
          RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}], "+", 
         RowBox[{"Db", "[", 
          RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}], ")"}]}], "+", 
      
      RowBox[{"1260", " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"6", " ", "V", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "6", ",", "5"}], "]"}]}], "-", 
         RowBox[{"7", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"7", " ", "U", " ", "V", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"7", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"7", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"11340", " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Sigma]", "3"]}], "-", 
         RowBox[{"15", " ", "\[Sigma]", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Tau]"}]}], ")"}]}], "+", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "\[Tau]"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"6", " ", "V", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "6", ",", "5"}], "]"}]}], "-", 
         RowBox[{"7", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"7", " ", "U", " ", "V", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"7", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"7", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"11340", " ", "U", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Sigma]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", "\[Tau]", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"20", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"30", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"30", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"30", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"V", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"2", ",", "3", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"30", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "4", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["U", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "5", ",", "6", ",", "5"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{"21", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"3150", " ", 
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"60", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"60", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"60", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"60", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"V", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"1", ",", "2", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"60", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"2", ",", "3", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["U", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "4", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["U", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "5", ",", "6", ",", "5"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{"35", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["U", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Sigma]", "3"]}], "+", 
         RowBox[{"15", " ", "\[Tau]"}], "-", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Tau]", "3"]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"7", " ", "\[Tau]"}]}], ")"}]}], "+", 
         RowBox[{"15", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"12", " ", "\[Tau]"}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"V", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "6", ",", "6", ",", "6"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "4", ",", "6", ",", "6"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"405", " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "-", 
         RowBox[{"8", " ", "\[Tau]"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"8", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "U"}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"5", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "3", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"5", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"5", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"16", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"V", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "5", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"5", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "5", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"16", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "6", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"16", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{"16", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "4", ",", "6", ",", "6"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"420", " ", "U", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "\[Sigma]"}], "+", 
         RowBox[{"3", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "54"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "U"}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"45", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"72", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "2", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"45", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"45", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "6", ",", "5"}], "]"}]}], "-", 
         RowBox[{"150", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"126", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "6", ",", "6"}], "]"}]}], "-", 
         RowBox[{"84", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"105", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"126", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "3", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"105", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
         RowBox[{"105", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"56", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}], "-", 
         RowBox[{"56", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"V", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "72"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"2", ",", "4", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"108", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "3", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"45", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"3", ",", "4", ",", "6", ",", "5"}], "]"}]}], "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "18"}], " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"3", ",", "5", ",", "6", ",", "6"}], "]"}]}], "+", 
                  RowBox[{"18", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"4", ",", "4", ",", "6", ",", "6"}], "]"}]}], "+", 
                  RowBox[{"15", " ", "U", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"4", ",", "5", ",", "6", ",", "5"}], "]"}]}], "-", 
                  RowBox[{"16", " ", "U", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"4", ",", "6", ",", "6", ",", "6"}], "]"}]}], "+", 
                  RowBox[{"8", " ", "U", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"112", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "4", ",", "6", ",", "6"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"420", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"240", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"1", ",", "1", ",", "5", ",", "5"}], "]"}]}], "-", 
         RowBox[{"360", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"360", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "1", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"960", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"360", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "1", ",", "6", ",", "6"}], "]"}]}], "-", 
         RowBox[{"900", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"900", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"1200", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"720", " ", "U", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "2", ",", "6", ",", "6"}], "]"}]}], "-", 
         RowBox[{"900", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"900", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"800", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"630", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "3", ",", "6", ",", "6"}], "]"}]}], "-", 
         RowBox[{"525", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
         RowBox[{"525", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}], "+", 
         RowBox[{"336", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "4", ",", "6", ",", "6"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["V", "4"]], 
       SuperscriptBox["U", "4"], " ", 
       SuperscriptBox["\[Tau]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"336", " ", 
          SuperscriptBox["V", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "3"]], "1296", " ", 
          SuperscriptBox["V", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "35"}], "-", 
            RowBox[{"35", " ", 
             SuperscriptBox["\[Sigma]", "3"]}], "+", 
            RowBox[{"35", " ", "\[Tau]"}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "+", 
            SuperscriptBox["\[Tau]", "3"], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{"5", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "4"]], "3200", " ", 
          SuperscriptBox["V", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"126", "+", 
            RowBox[{"126", " ", 
             SuperscriptBox["\[Sigma]", "4"]}], "-", 
            RowBox[{"224", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{"224", " ", "\[Tau]"}], "+", 
            RowBox[{"126", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Tau]", "3"]}], "+", 
            SuperscriptBox["\[Tau]", "4"], "+", 
            RowBox[{"126", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"36", "-", 
               RowBox[{"16", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
            RowBox[{"24", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "84"}], "+", 
               RowBox[{"84", " ", "\[Tau]"}], "-", 
               RowBox[{"21", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               SuperscriptBox["\[Tau]", "3"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "3024", " ", 
          SuperscriptBox["V", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            RowBox[{"5", " ", "\[Tau]"}], "+", 
            SuperscriptBox["\[Tau]", "2"], "-", 
            RowBox[{"5", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "3", ",", "5"}], "]"}]}], "+", 
            RowBox[{"6", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "3"]], "11664", " ", 
          SuperscriptBox["V", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["\[Sigma]", "3"]}], "-", 
            RowBox[{"45", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{"45", " ", "\[Tau]"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            SuperscriptBox["\[Tau]", "3"], "+", 
            RowBox[{"15", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"21", "-", 
               RowBox[{"12", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "3", ",", "5"}], "]"}]}], "+", 
            RowBox[{"6", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "15120", " ", "V", " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            RowBox[{"8", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{"8", " ", "\[Tau]"}], "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "2", ",", "5"}], "]"}]}], "+", 
            RowBox[{"5", " ", "V", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "3", ",", "3", ",", "5"}], "]"}]}], "+", 
               RowBox[{"3", " ", "V", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "16800", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", "\[Sigma]"}], "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "1", ",", "5"}], "]"}]}], "+", 
            RowBox[{"V", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "2", ",", "2", ",", "5"}], "]"}]}], "+", 
               RowBox[{"5", " ", "V", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"5", ",", "3", ",", "3", ",", "5"}], "]"}]}], "+", 
                  RowBox[{"2", " ", "V", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"420", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"240", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "1", ",", "5"}], "]"}]}], "-", 
            RowBox[{"360", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "2", ",", "6"}], "]"}]}], "+", 
            RowBox[{"960", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "2", ",", "5"}], "]"}]}], "-", 
            RowBox[{"900", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
            RowBox[{"1200", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "3", ",", "5"}], "]"}]}], "-", 
            RowBox[{"900", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "6"}], "]"}]}], "+", 
            RowBox[{"800", " ", 
             SuperscriptBox["V", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}], "-", 
            RowBox[{"525", " ", 
             SuperscriptBox["V", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
            RowBox[{"360", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "1", ",", "2", ",", "5"}], "]"}]}], "+", 
            RowBox[{"360", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "1", ",", "3", ",", "6"}], "]"}]}], "-", 
            RowBox[{"900", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
            RowBox[{"720", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "4", ",", "6"}], "]"}]}], "-", 
            RowBox[{"900", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
            RowBox[{"630", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "5", ",", "6"}], "]"}]}], "-", 
            RowBox[{"525", " ", 
             SuperscriptBox["V", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"336", " ", 
             SuperscriptBox["V", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "6"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "810", " ", 
          SuperscriptBox["V", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Sigma]"}], "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"5", ",", "5", ",", "4", ",", "6"}], "]"}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "4", ",", "5"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "4"]], "3600", " ", 
          SuperscriptBox["V", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"14", "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["\[Sigma]", "3"]}], "-", 
            RowBox[{"21", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{"21", " ", "\[Tau]"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            SuperscriptBox["\[Tau]", "3"], "+", 
            RowBox[{"3", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"42", "-", 
               RowBox[{"28", " ", "\[Tau]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"5", ",", "5", ",", "4", ",", "6"}], "]"}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "4", ",", "5"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "1260", " ", 
          SuperscriptBox["V", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "6"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "3", ",", "6"}], "]"}]}], "+", 
            RowBox[{"7", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
            RowBox[{"7", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "4", ",", "6"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
            RowBox[{"6", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "3", ",", "5"}], "]"}]}], "-", 
            RowBox[{"7", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"7", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "4", ",", "5"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "3"]], "11340", " ", 
          SuperscriptBox["V", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            RowBox[{"5", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{"5", " ", "\[Tau]"}], "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "6"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "3", ",", "6"}], "]"}]}], "+", 
            RowBox[{"7", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
            RowBox[{"7", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "4", ",", "6"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
            RowBox[{"6", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "3", ",", "5"}], "]"}]}], "-", 
            RowBox[{"7", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"7", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "4", ",", "5"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "11340", " ", "V", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Sigma]"}], "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "3", ",", "6"}], "]"}]}], "-", 
            RowBox[{"20", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "2", ",", "6"}], "]"}]}], "+", 
            RowBox[{"30", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "6"}], "]"}]}], "-", 
            RowBox[{"30", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "3", ",", "6"}], "]"}]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
            RowBox[{"21", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "4", ",", "6"}], "]"}]}], "-", 
            RowBox[{"20", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
            RowBox[{"20", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "2", ",", "5"}], "]"}]}], "-", 
            RowBox[{"30", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
            RowBox[{"30", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "3", ",", "5"}], "]"}]}], "-", 
            RowBox[{"21", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"21", " ", "U", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "4", ",", "5"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "3150", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "2", ",", "6"}], "]"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "1", ",", "6"}], "]"}]}], "+", 
            RowBox[{"60", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "3", ",", "6"}], "]"}]}], "-", 
            RowBox[{"60", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "2", ",", "6"}], "]"}]}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "6"}], "]"}]}], "-", 
            RowBox[{"60", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "3", ",", "6"}], "]"}]}], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["V", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
            RowBox[{"35", " ", 
             SuperscriptBox["V", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "4", ",", "6"}], "]"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "1", ",", "2", ",", "5"}], "]"}]}], "+", 
            RowBox[{"24", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "1", ",", "5"}], "]"}]}], "-", 
            RowBox[{"60", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
            RowBox[{"60", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "2", ",", "5"}], "]"}]}], "-", 
            RowBox[{"60", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
            RowBox[{"60", " ", "U", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "3", ",", "5"}], "]"}]}], "-", 
            RowBox[{"35", " ", 
             SuperscriptBox["V", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"35", " ", "U", " ", 
             SuperscriptBox["V", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "4", ",", "5"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "5"]], "630", " ", 
          SuperscriptBox["V", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Sigma]", "5"]}], "+", 
            RowBox[{"79", " ", "\[Tau]"}], "-", 
            RowBox[{"337", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            RowBox[{"337", " ", 
             SuperscriptBox["\[Tau]", "3"]}], "+", 
            RowBox[{"79", " ", 
             SuperscriptBox["\[Tau]", "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Tau]", "5"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"74", "+", 
               RowBox[{"79", " ", "\[Tau]"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"382", "+", 
               RowBox[{"920", " ", "\[Tau]"}], "+", 
               RowBox[{"337", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"382", "+", 
               RowBox[{"4842", " ", "\[Tau]"}], "+", 
               RowBox[{"4707", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               RowBox[{"337", " ", 
                SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"74", "-", 
               RowBox[{"920", " ", "\[Tau]"}], "-", 
               RowBox[{"4707", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "-", 
               RowBox[{"880", " ", 
                SuperscriptBox["\[Tau]", "3"]}], "+", 
               RowBox[{"79", " ", 
                SuperscriptBox["\[Tau]", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "25"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "6", ",", "6", ",", "5"}], "]"}]}], "+", 
               RowBox[{"Db", "[", 
                RowBox[{"6", ",", "5", ",", "5", ",", "6"}], "]"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "3"]], "40", " ", 
          SuperscriptBox["V", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "35"}], "-", 
            RowBox[{"35", " ", 
             SuperscriptBox["\[Sigma]", "3"]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"45", " ", "\[Tau]"}], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "+", 
            SuperscriptBox["\[Tau]", "3"], "-", 
            RowBox[{"15", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"21", "-", 
               RowBox[{"12", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "6"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "U", "-", "V"}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "5", ",", "6"}], "]"}]}], "+", 
            RowBox[{"4", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "4", ",", "6"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "405", " ", 
          SuperscriptBox["V", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            RowBox[{"8", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{"8", " ", "\[Tau]"}], "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "3", ",", "5", ",", "6"}], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "U"}], ")"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "4", ",", "4", ",", "6"}], "]"}]}], "-", 
               RowBox[{"3", " ", "U", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "5", ",", "3", ",", "6"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "5", ",", "5", ",", "5"}], "]"}]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "5", ",", "5", ",", "6"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"V", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "5", ",", "4", ",", "6"}], "]"}]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "4", ",", "4", ",", "6"}], "]"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "-", 
               RowBox[{"16", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "4", ",", "6", ",", "6"}], "]"}]}], "+", 
               RowBox[{"5", " ", "U", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "5", ",", "4", ",", "5"}], "]"}]}], "+", 
               RowBox[{"16", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "5", ",", "5", ",", "6"}], "]"}]}], "+", 
               RowBox[{"16", " ", "U", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "5", ",", "5", ",", "6"}], "]"}]}], "-", 
               RowBox[{"16", " ", "U", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "6", ",", "4", ",", "6"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "420", " ", "V", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", "\[Sigma]"}], "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "2", ",", "4", ",", "6"}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "U"}], ")"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "3", ",", "3", ",", "6"}], "]"}]}], "-", 
               RowBox[{"2", " ", "U", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "4", ",", "2", ",", "6"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"9", " ", "V", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "3", ",", "4", ",", "6"}], "]"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "4", ",", "3", ",", "6"}], "]"}]}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "3", ",", "3", ",", "6"}], "]"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
               RowBox[{"14", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "3", ",", "5", ",", "6"}], "]"}]}], "+", 
               RowBox[{"5", " ", "U", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "4", ",", "3", ",", "5"}], "]"}]}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "4", ",", "4", ",", "6"}], "]"}]}], "+", 
               RowBox[{"14", " ", "U", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "4", ",", "4", ",", "6"}], "]"}]}], "-", 
               RowBox[{"14", " ", "U", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "5", ",", "3", ",", "6"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"28", " ", 
             SuperscriptBox["V", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "5", ",", "5", ",", "5"}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "5", ",", "5", ",", "6"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["V", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "150"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}], "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"15", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"5", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"5", ",", "5", ",", "4", ",", "6"}], "]"}]}], "-", 
                  RowBox[{"12", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "4", ",", "4", ",", "6"}], "]"}]}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "-", 
                  RowBox[{"16", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "4", ",", "6", ",", "6"}], "]"}]}], "+", 
                  RowBox[{"15", " ", "U", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "5", ",", "4", ",", "5"}], "]"}]}], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "5", ",", "5", ",", "6"}], "]"}]}], "+", 
                  RowBox[{"8", " ", "U", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "5", ",", "5", ",", "6"}], "]"}]}], "-", 
                  RowBox[{"16", " ", "U", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "6", ",", "4", ",", "6"}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"630", " ", 
       SuperscriptBox["U", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Sigma]", "5"]}], "+", 
         RowBox[{"79", " ", "\[Tau]"}], "-", 
         RowBox[{"337", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "-", 
         RowBox[{"337", " ", 
          SuperscriptBox["\[Tau]", "3"]}], "+", 
         RowBox[{"79", " ", 
          SuperscriptBox["\[Tau]", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Tau]", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Sigma]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"79", "+", 
            RowBox[{"74", " ", "\[Tau]"}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Sigma]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"337", "+", 
            RowBox[{"920", " ", "\[Tau]"}], "+", 
            RowBox[{"382", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"337", "+", 
            RowBox[{"4707", " ", "\[Tau]"}], "+", 
            RowBox[{"4842", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "+", 
            RowBox[{"382", " ", 
             SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}], "+", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"79", "-", 
            RowBox[{"880", " ", "\[Tau]"}], "-", 
            RowBox[{"4707", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            RowBox[{"920", " ", 
             SuperscriptBox["\[Tau]", "3"]}], "+", 
            RowBox[{"74", " ", 
             SuperscriptBox["\[Tau]", "4"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "25"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "5", ",", "5"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["U", "4"], " ", 
       SuperscriptBox["\[Sigma]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"336", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "3"]], "1296", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "3"], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{"35", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"35", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "4"]], "3200", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "4"], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"126", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
            RowBox[{"224", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"9", " ", "\[Tau]"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               SuperscriptBox["\[Tau]", "3"]}], ")"}]}], "+", 
            RowBox[{"126", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"16", " ", "\[Tau]"}], "+", 
               RowBox[{"36", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Tau]", "3"]}], "+", 
               SuperscriptBox["\[Tau]", "4"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "2"]], "3024", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "2"], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]}], "-", 
            RowBox[{"5", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "3"]], "11664", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "3"], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"45", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
            RowBox[{"35", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"9", " ", "\[Tau]"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               SuperscriptBox["\[Tau]", "3"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          FractionBox["1", "\[Sigma]"], "16800", " ", 
          RowBox[{"(", 
           RowBox[{"\[Sigma]", "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "5", ",", "1"}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "5", ",", "2"}], "]"}]}], "+", 
            RowBox[{"15", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"10", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "2"]], "15120", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "2"], "-", 
            RowBox[{"8", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "5", ",", "2"}], "]"}]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"15", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{"420", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"240", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "5", ",", "1"}], "]"}]}], "-", 
            RowBox[{"360", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "6", ",", "2"}], "]"}]}], "+", 
            RowBox[{"960", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "5", ",", "2"}], "]"}]}], "-", 
            RowBox[{"900", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "6", ",", "3"}], "]"}]}], "+", 
            RowBox[{"1200", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"900", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"800", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"525", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"360", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "1", ",", "5", ",", "2"}], "]"}]}], "+", 
            RowBox[{"360", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "1", ",", "6", ",", "3"}], "]"}]}], "-", 
            RowBox[{"900", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"720", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"900", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"630", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"525", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"336", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "6"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "2"]], "810", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Sigma]", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}], "-", 
            RowBox[{"V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "4"]], "3600", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "3"], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"21", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
            RowBox[{"14", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"9", " ", "\[Tau]"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               SuperscriptBox["\[Tau]", "3"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}], "-", 
            RowBox[{"V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}], "+", 
            RowBox[{"U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Sigma]"], "1260", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"6", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "6", ",", "3"}], "]"}]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"7", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"6", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"7", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "3"]], "11340", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "2"], "-", 
            RowBox[{"5", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"6", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "6", ",", "3"}], "]"}]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"7", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"6", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"7", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "2"]], "11340", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Sigma]", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "6", ",", "3"}], "]"}]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"21", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"V", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "3", ",", "6", ",", "2"}], "]"}]}], "+", 
               RowBox[{"30", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "4", ",", "6", ",", "3"}], "]"}]}], "+", 
               RowBox[{"21", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "5", ",", "6", ",", "4"}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"20", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"20", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "5", ",", "2"}], "]"}]}], "-", 
            RowBox[{"30", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"30", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"21", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"21", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Sigma]"], "3150", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "1", ",", "6", ",", "2"}], "]"}]}], "+", 
            RowBox[{"60", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "6", ",", "3"}], "]"}]}], "+", 
            RowBox[{"60", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"35", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"V", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "2", ",", "6", ",", "1"}], "]"}]}], "+", 
               RowBox[{"60", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "3", ",", "6", ",", "2"}], "]"}]}], "+", 
               RowBox[{"60", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "4", ",", "6", ",", "3"}], "]"}]}], "+", 
               RowBox[{"35", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "5", ",", "6", ",", "4"}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "1", ",", "5", ",", "2"}], "]"}]}], "+", 
            RowBox[{"24", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "5", ",", "1"}], "]"}]}], "-", 
            RowBox[{"60", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"60", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "5", ",", "2"}], "]"}]}], "-", 
            RowBox[{"60", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"60", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"35", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"35", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "5"]], "630", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Sigma]", "5"]}], "+", 
            RowBox[{"74", " ", "\[Tau]"}], "-", 
            RowBox[{"382", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            RowBox[{"382", " ", 
             SuperscriptBox["\[Tau]", "3"]}], "+", 
            RowBox[{"74", " ", 
             SuperscriptBox["\[Tau]", "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Tau]", "5"]}], "+", 
            RowBox[{"79", " ", 
             SuperscriptBox["\[Sigma]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"337", "+", 
               RowBox[{"880", " ", "\[Tau]"}], "+", 
               RowBox[{"337", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"337", "+", 
               RowBox[{"4707", " ", "\[Tau]"}], "+", 
               RowBox[{"4707", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               RowBox[{"337", " ", 
                SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"79", "-", 
               RowBox[{"920", " ", "\[Tau]"}], "-", 
               RowBox[{"4842", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "-", 
               RowBox[{"920", " ", 
                SuperscriptBox["\[Tau]", "3"]}], "+", 
               RowBox[{"79", " ", 
                SuperscriptBox["\[Tau]", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"25", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "5", ",", "5"}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Db", "[", 
                RowBox[{"5", ",", "6", ",", "5", ",", "6"}], "]"}], "+", 
               RowBox[{"Db", "[", 
                RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", "\[Sigma]"], "420", " ", 
          RowBox[{"(", 
           RowBox[{"\[Sigma]", "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"150", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"45", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "6", ",", "3"}], "]"}]}], "+", 
            RowBox[{"105", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"84", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"105", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"72", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"45", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"54", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "6", ",", "3"}], "]"}]}], "+", 
            RowBox[{"108", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "6", ",", "3"}], "]"}]}], "+", 
            RowBox[{"108", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "6", ",", "3"}], "]"}]}], "-", 
            RowBox[{"126", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"45", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"105", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "-", 
            RowBox[{"72", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "2"}], "]"}]}], "-", 
            RowBox[{"84", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"126", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"126", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"112", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"105", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"126", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "3"}], "]"}]}], "-", 
            RowBox[{"56", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"56", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"56", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"112", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "6", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "2"]], "405", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "2"], "-", 
            RowBox[{"8", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"14", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "5", ",", "5"}], "]"}]}], "+", 
            RowBox[{"5", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "5"}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"16", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"16", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"5", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"12", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "3"}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"16", " ", "U", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"16", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"16", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "6", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "3"]], "40", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "3"], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"45", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
            RowBox[{"35", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"9", " ", "\[Tau]"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               SuperscriptBox["\[Tau]", "3"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "6"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"4", " ", "U", " ", "V", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "6", ",", "4"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.716830451240739*^9, 3.716830452324898*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mellin ampliutes", "Section"]], "Section",
 CellChangeTimes->{{3.675596659297943*^9, 3.675596664446748*^9}}],

Cell[CellGroupData[{

Cell["p=2", "Subsection",
 CellChangeTimes->{{3.675596685934664*^9, 3.675596687256703*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]2", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"192", "-", 
        RowBox[{"80", " ", "s"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"224", " ", "t"}], "+", 
        RowBox[{"76", " ", "s", " ", "t"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "2"], " ", "t"}], "+", 
        RowBox[{"92", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"22", " ", "s", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"2", " ", "s", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        SuperscriptBox["t", "4"], "-", 
        RowBox[{"64", " ", "\[Sigma]"}], "+", 
        RowBox[{"128", " ", "s", " ", "\[Sigma]"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["s", "2"], " ", "\[Sigma]"}], "+", 
        RowBox[{"48", " ", "t", " ", "\[Sigma]"}], "-", 
        RowBox[{"112", " ", "s", " ", "t", " ", "\[Sigma]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
        RowBox[{"28", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
        RowBox[{"2", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"48", " ", "s", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"48", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"36", " ", "s", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"6", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"192", " ", "\[Tau]"}], "+", 
        RowBox[{"80", " ", "s", " ", "\[Tau]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["s", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"80", " ", "t", " ", "\[Tau]"}], "+", 
        RowBox[{"32", " ", "s", " ", "t", " ", "\[Tau]"}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", "\[Tau]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", "\[Tau]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"20", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"2", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"64", " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"48", " ", "s", " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"128", " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"112", " ", "s", " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
        "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}],
         "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}],
         "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"12", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"224", " ", "s", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"92", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"80", " ", "t", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"76", " ", "s", " ", "t", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"6", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}], " ", 
        SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.675601198360343*^9, 3.6756012293680677`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["p=3", "Subsection",
 CellChangeTimes->{{3.675596693043627*^9, 3.675596693717574*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]3", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "92160"}], "+", 
          RowBox[{"59136", " ", "s"}], "-", 
          RowBox[{"13632", " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"1344", " ", 
           SuperscriptBox["s", "3"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["s", "4"]}], "+", 
          RowBox[{"120576", " ", "t"}], "-", 
          RowBox[{"72448", " ", "s", " ", "t"}], "+", 
          RowBox[{"15376", " ", 
           SuperscriptBox["s", "2"], " ", "t"}], "-", 
          RowBox[{"1376", " ", 
           SuperscriptBox["s", "3"], " ", "t"}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["s", "4"], " ", "t"}], "-", 
          RowBox[{"60736", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"33232", " ", "s", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"6192", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"468", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"7424", " ", "s", " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"1136", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"2080", " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"856", " ", "s", " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"144", " ", 
           SuperscriptBox["t", "5"]}], "-", 
          RowBox[{"48", " ", "s", " ", 
           SuperscriptBox["t", "5"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "6"]}], "+", 
          RowBox[{"s", " ", 
           SuperscriptBox["t", "6"]}], "-", 
          RowBox[{"26880", " ", "s", " ", "\[Sigma]"}], "+", 
          RowBox[{"11328", " ", 
           SuperscriptBox["s", "2"], " ", "\[Sigma]"}], "-", 
          RowBox[{"1344", " ", 
           SuperscriptBox["s", "3"], " ", "\[Sigma]"}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["s", "4"], " ", "\[Sigma]"}], "+", 
          RowBox[{"11520", " ", "t", " ", "\[Sigma]"}], "+", 
          RowBox[{"22336", " ", "s", " ", "t", " ", "\[Sigma]"}], "-", 
          RowBox[{"10864", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]"}], "+", 
          RowBox[{"1280", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]"}], "-", 
          RowBox[{"44", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]"}], "-", 
          RowBox[{"12672", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
          RowBox[{"3648", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
          RowBox[{"3224", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
          RowBox[{"380", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
          RowBox[{"4912", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
          RowBox[{"944", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
          RowBox[{"312", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
          RowBox[{
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
          RowBox[{"856", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
          RowBox[{"332", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
          RowBox[{
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
          RowBox[{"68", " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
          RowBox[{"32", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
          RowBox[{"s", " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
          RowBox[{"18432", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"3840", " ", "s", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"4416", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"960", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"18432", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"1600", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"5680", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"44", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"6016", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"992", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"2696", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"372", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"768", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"576", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"588", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"56", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"88", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"58", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"4", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"18432", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"19200", " ", "s", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"6720", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"960", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"19200", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"19712", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"6736", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"928", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"6720", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"6736", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"2208", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"284", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"960", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"928", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"284", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"44", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"15360", " ", "s", " ", "\[Tau]"}], "-", 
          RowBox[{"6016", " ", 
           SuperscriptBox["s", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"768", " ", 
           SuperscriptBox["s", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["s", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"23040", " ", "t", " ", "\[Tau]"}], "-", 
          RowBox[{"41920", " ", "s", " ", "t", " ", "\[Tau]"}], "+", 
          RowBox[{"15136", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", "\[Tau]"}], "-", 
          RowBox[{"2240", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", "\[Tau]"}], "+", 
          RowBox[{"152", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", "\[Tau]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", "\[Tau]"}], "-", 
          RowBox[{"22464", " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"29424", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"9448", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"1292", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"82", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"7376", " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"7856", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"2016", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"200", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"1096", " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"952", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"172", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"76", " ", 
           SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
          RowBox[{"52", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
          RowBox[{"s", " ", 
           SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
          RowBox[{"122880", " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"135168", " ", "s", " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"48128", " ", 
           SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"6144", " ", 
           SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"256", " ", 
           SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"135168", " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{
          "144896", " ", "s", " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"49536", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", 
           "\[Tau]"}], "+", 
          RowBox[{"5888", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", 
           "\[Tau]"}], "-", 
          RowBox[{"224", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", 
           "\[Tau]"}], "+", 
          RowBox[{"48128", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"49536", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"15744", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"1600", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"6144", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"5888", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"1600", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"256", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"224", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"18432", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"18432", " ", "s", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"6016", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"768", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"3840", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"1600", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"992", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"576", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"88", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"4416", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"5680", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"2696", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"588", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"58", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"960", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"1024", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"372", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"56", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"44", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"23040", " ", "s", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"22464", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"7376", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1096", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"76", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"15360", " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"41920", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"29424", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"7856", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"952", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"52", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"6016", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"15136", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"9448", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2016", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"172", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"768", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"2240", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1292", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"200", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"152", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"82", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"4", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"11520", " ", "s", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"12672", " ", 
           SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"4912", " ", 
           SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"856", " ", 
           SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"68", " ", 
           SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"26880", " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"22336", " ", "s", " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"3648", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"944", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"332", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"11328", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"10864", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"3224", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"312", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1344", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1280", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"380", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"44", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"92160", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"120576", " ", "s", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"60736", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"2080", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"144", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"59136", " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"72448", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"33232", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"7424", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"856", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"13632", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"15376", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"6192", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"1136", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"1344", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1376", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"468", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"44", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "s", "+", "t"}], ")"}], " ", 
        SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.675601338924843*^9, 3.675601361138316*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["p=4", "Subsection",
 CellChangeTimes->{{3.675596699580688*^9, 3.6755967023054857`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]4", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"123863040", "-", 
        RowBox[{"98648064", " ", "s"}], "+", 
        RowBox[{"31358976", " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"5114880", " ", 
         SuperscriptBox["s", "3"]}], "+", 
        RowBox[{"453120", " ", 
         SuperscriptBox["s", "4"]}], "-", 
        RowBox[{"20736", " ", 
         SuperscriptBox["s", "5"]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["s", "6"]}], "-", 
        RowBox[{"176062464", " ", "t"}], "+", 
        RowBox[{"135555072", " ", "s", " ", "t"}], "-", 
        RowBox[{"41340928", " ", 
         SuperscriptBox["s", "2"], " ", "t"}], "+", 
        RowBox[{"6421632", " ", 
         SuperscriptBox["s", "3"], " ", "t"}], "-", 
        RowBox[{"538048", " ", 
         SuperscriptBox["s", "4"], " ", "t"}], "+", 
        RowBox[{"23136", " ", 
         SuperscriptBox["s", "5"], " ", "t"}], "-", 
        RowBox[{"400", " ", 
         SuperscriptBox["s", "6"], " ", "t"}], "+", 
        RowBox[{"100755456", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"74094592", " ", "s", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"21306880", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"3077728", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"236304", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"9160", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"140", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"30879744", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"21432064", " ", "s", " ", 
         SuperscriptBox["t", "3"]}], "-", 
        RowBox[{"5700416", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"743456", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"]}], "-", 
        RowBox[{"50080", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"1640", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"5609856", " ", 
         SuperscriptBox["t", "4"]}], "-", 
        RowBox[{"3629216", " ", "s", " ", 
         SuperscriptBox["t", "4"]}], "+", 
        RowBox[{"872688", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"]}], "-", 
        RowBox[{"98760", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"]}], "+", 
        RowBox[{"5460", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"]}], "-", 
        RowBox[{"134", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"]}], "-", 
        RowBox[{"623616", " ", 
         SuperscriptBox["t", "5"]}], "+", 
        RowBox[{"371008", " ", "s", " ", 
         SuperscriptBox["t", "5"]}], "-", 
        RowBox[{"78352", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"]}], "+", 
        RowBox[{"7248", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"]}], "-", 
        RowBox[{"292", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"]}], "+", 
        RowBox[{"41664", " ", 
         SuperscriptBox["t", "6"]}], "-", 
        RowBox[{"22448", " ", "s", " ", 
         SuperscriptBox["t", "6"]}], "+", 
        RowBox[{"4000", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"]}], "-", 
        RowBox[{"272", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"]}], "-", 
        RowBox[{"1536", " ", 
         SuperscriptBox["t", "7"]}], "+", 
        RowBox[{"736", " ", "s", " ", 
         SuperscriptBox["t", "7"]}], "-", 
        RowBox[{"104", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "7"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "7"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["t", "8"]}], "-", 
        RowBox[{"10", " ", "s", " ", 
         SuperscriptBox["t", "8"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "8"]}], "+", 
        RowBox[{"148635648", " ", "\[Sigma]"}], "-", 
        RowBox[{"131383296", " ", "s", " ", "\[Sigma]"}], "+", 
        RowBox[{"43978752", " ", 
         SuperscriptBox["s", "2"], " ", "\[Sigma]"}], "-", 
        RowBox[{"7557120", " ", 
         SuperscriptBox["s", "3"], " ", "\[Sigma]"}], "+", 
        RowBox[{"724992", " ", 
         SuperscriptBox["s", "4"], " ", "\[Sigma]"}], "-", 
        RowBox[{"36864", " ", 
         SuperscriptBox["s", "5"], " ", "\[Sigma]"}], "+", 
        RowBox[{"768", " ", 
         SuperscriptBox["s", "6"], " ", "\[Sigma]"}], "-", 
        RowBox[{"227377152", " ", "t", " ", "\[Sigma]"}], "+", 
        RowBox[{"199194624", " ", "s", " ", "t", " ", "\[Sigma]"}], "-", 
        RowBox[{"64028160", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]"}], "+", 
        RowBox[{"10305024", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]"}], "-", 
        RowBox[{"910336", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]"}], "+", 
        RowBox[{"42240", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]"}], "-", 
        RowBox[{"800", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]"}], "+", 
        RowBox[{"141410304", " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
        RowBox[{"122204160", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
        RowBox[{"37270912", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
        RowBox[{"5501568", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
        RowBox[{"432832", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
        RowBox[{"17440", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
        RowBox[{"280", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
        RowBox[{"47099904", " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
        RowBox[{"39901312", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
        RowBox[{"11393344", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
        RowBox[{"1506816", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
        RowBox[{"101520", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
        RowBox[{"3320", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
        RowBox[{"9237504", " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
        RowBox[{"7612352", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
        RowBox[{"1999584", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
        RowBox[{"229280", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
        RowBox[{"12488", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
        RowBox[{"296", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
        RowBox[{"1097088", " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
        RowBox[{"871456", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
        RowBox[{"205440", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
        RowBox[{"19336", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
        RowBox[{"764", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
        RowBox[{"77376", " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
        RowBox[{"58640", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
        RowBox[{"11968", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
        RowBox[{"832", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
        RowBox[{"2976", " ", 
         SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
        RowBox[{"2128", " ", "s", " ", 
         SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
        RowBox[{"356", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
        RowBox[{"32", " ", "s", " ", 
         SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
        RowBox[{"24772608", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"82968576", " ", "s", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"61022208", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"16416768", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"1987584", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"110592", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"2304", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"23789568", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"98836480", " ", "s", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"74731520", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"19773440", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"2306176", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"122112", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"2400", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"5543936", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"43137024", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"34435712", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"8896768", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"976768", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"47520", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"840", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"1013760", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"8736896", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"7828640", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"1963776", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"196280", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"8280", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"677760", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"775200", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"942848", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"230032", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"19836", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"648", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"125568", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"3200", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"57640", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"14160", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"954", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"11136", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"4464", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"1308", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"412", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"480", " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"296", " ", "s", " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["t", "8"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{"6", " ", "s", " ", 
         SuperscriptBox["t", "8"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "8"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"94371840", " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"102580224", " ", "s", " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"39849984", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"7385088", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"724992", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"36864", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"768", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"114376704", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"122054656", " ", "s", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"46099968", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"8258048", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"787456", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"39168", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"800", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"51812352", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"53693440", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"19358592", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"3272064", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"297152", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"14240", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"280", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"11466240", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"11358336", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"3795392", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"580352", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"48720", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"2200", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"1324800", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"1220416", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"355936", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"44512", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"3288", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"136", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"76416", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"61344", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"12832", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"712", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"44", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"1728", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"880", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"112", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"16", " ", "s", " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{"17694720", " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"21676032", " ", "s", " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"9977856", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"2257920", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"268800", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"16128", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"21676032", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"26253312", " ", "s", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"11883520", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"2628480", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"303808", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"17568", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"400", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"9977856", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"11883520", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"5243520", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"1118880", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"123184", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"6680", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"140", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"2257920", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"2628480", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"1118880", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"226400", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"23080", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"1120", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"268800", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"303808", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"123184", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"23080", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"2080", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"82", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"16128", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"17568", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"6680", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"1120", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"82", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"400", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"140", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], "+", 
        RowBox[{"247726080", " ", "\[Tau]"}], "-", 
        RowBox[{"274710528", " ", "s", " ", "\[Tau]"}], "+", 
        RowBox[{"105019392", " ", 
         SuperscriptBox["s", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"19253760", " ", 
         SuperscriptBox["s", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"1847040", " ", 
         SuperscriptBox["s", "4"], " ", "\[Tau]"}], "-", 
        RowBox[{"89472", " ", 
         SuperscriptBox["s", "5"], " ", "\[Tau]"}], "+", 
        RowBox[{"1728", " ", 
         SuperscriptBox["s", "6"], " ", "\[Tau]"}], "-", 
        RowBox[{"362446848", " ", "t", " ", "\[Tau]"}], "+", 
        RowBox[{"392595456", " ", "s", " ", "t", " ", "\[Tau]"}], "-", 
        RowBox[{"145560064", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", "\[Tau]"}], "+", 
        RowBox[{"25885568", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", "\[Tau]"}], "-", 
        RowBox[{"2433216", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", "\[Tau]"}], "+", 
        RowBox[{"119520", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", "\[Tau]"}], "-", 
        RowBox[{"2672", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", "\[Tau]"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["s", "7"], " ", "t", " ", "\[Tau]"}], "+", 
        RowBox[{"213172224", " ", 
         SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"223381504", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"79013888", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"13322816", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"1191296", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"56960", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"1344", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"66539520", " ", 
         SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"66701184", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"22011584", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"3394880", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"273232", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"11624", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"244", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"12155904", " ", 
         SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
        RowBox[{"11514432", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
        RowBox[{"3446784", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
        RowBox[{"462000", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
        RowBox[{"30608", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
        RowBox[{"976", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
        RowBox[{"1342080", " ", 
         SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
        RowBox[{"1186656", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
        RowBox[{"311744", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
        RowBox[{"33896", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
        RowBox[{"1616", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
        RowBox[{"88128", " ", 
         SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
        RowBox[{"71856", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
        RowBox[{"15888", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
        RowBox[{"1252", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
        RowBox[{"3168", " ", 
         SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
        RowBox[{"2352", " ", "s", " ", 
         SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
        RowBox[{"412", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
        RowBox[{"32", " ", "s", " ", 
         SuperscriptBox["t", "8"], " ", "\[Tau]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
        RowBox[{"272498688", " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"361635840", " ", "s", " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        
        RowBox[{"173764608", " ", 
         SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"37793280", " ", 
         SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"4023552", " ", 
         SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"205440", " ", 
         SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"4032", " ", 
         SuperscriptBox["s", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"287834112", " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        
        RowBox[{
        "383803392", " ", "s", " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
        "+", 
        RowBox[{"182543872", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}],
         "-", 
        RowBox[{"38114432", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}],
         "+", 
        RowBox[{"3714752", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}],
         "-", 
        RowBox[{"156832", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}],
         "+", 
        RowBox[{"1392", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}],
         "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}],
         "-", 
        RowBox[{"96239616", " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"132554240", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"63095424", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"12345664", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"1002208", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"22816", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"896", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"7684096", " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"14148608", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"7606528", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"1363072", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"62272", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"3624", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"336", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"2184704", " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"1485696", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"225984", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"28720", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"8584", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"820", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"548864", " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"476160", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"126304", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"14744", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"1080", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"49664", " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"42656", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"10568", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"888", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"2048", " ", 
         SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"1664", " ", "s", " ", 
         SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"352", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"24", " ", "s", " ", 
         SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
        RowBox[{"82575360", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"144039936", " ", "s", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"88657920", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"24089088", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"3071232", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"181632", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"4032", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"144039936", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"229670912", " ", "s", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"132695040", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"34557824", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"4302912", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"259040", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"6768", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["s", "7"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"88657920", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"132695040", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"72517376", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"17957056", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"2131968", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"125312", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"3472", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"24089088", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"34557824", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"17957056", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"4155328", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"447152", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"23448", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"588", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"3071232", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"4302912", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"2131968", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"447152", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"39376", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"1480", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"181632", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"259040", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"125312", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"23448", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"1480", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"4032", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"6768", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"3472", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"588", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"48", " ", "s", " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"94371840", " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"114376704", " ", "s", " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"51812352", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"11466240", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"1324800", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"76416", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"1728", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"102580224", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"122054656", " ", "s", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"53693440", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"11358336", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"1220416", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"61344", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"880", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["s", "7"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"39849984", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"46099968", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"19358592", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"3795392", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"355936", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"12832", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"112", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"7385088", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"8258048", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"3272064", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"580352", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"44512", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"712", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"724992", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"787456", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"297152", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"48720", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"3288", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"44", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"36864", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"39168", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"14240", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"2200", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"136", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"768", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"800", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"280", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
        RowBox[{"123863040", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"103809024", " ", "s", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"20846592", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"1927168", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"1281920", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"198016", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"14720", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"544", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["s", "8"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"103809024", " ", "t", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"58036224", " ", "s", " ", "t", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"11294720", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"11503232", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"2703200", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"305024", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"18128", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"536", " ", 
         SuperscriptBox["s", "7"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "8"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"20846592", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"11294720", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"24420864", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"9571104", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"1670272", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"151272", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"7148", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"156", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "8"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"1927168", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"11503232", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"9571104", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"2840576", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"397608", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"28192", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"960", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"1281920", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"2703200", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"1670272", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"397608", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"43144", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"2142", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"39", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"198016", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"305024", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"151272", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"28192", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"2142", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"14720", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"18128", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"7148", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"960", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"39", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"544", " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"536", " ", "s", " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"156", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["t", "8"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"6", " ", "s", " ", 
         SuperscriptBox["t", "8"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "8"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"272498688", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"287834112", " ", "s", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"96239616", " ", 
         SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"7684096", " ", 
         SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"2184704", " ", 
         SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"548864", " ", 
         SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"49664", " ", 
         SuperscriptBox["s", "6"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"2048", " ", 
         SuperscriptBox["s", "7"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["s", "8"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"361635840", " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"383803392", " ", "s", " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"132554240", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"14148608", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"1485696", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"476160", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"42656", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"1664", " ", 
         SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"173764608", " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"182543872", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"63095424", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"7606528", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"225984", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"126304", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"10568", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"352", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "8"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"37793280", " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"38114432", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"12345664", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"1363072", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"28720", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"14744", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"888", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"4023552", " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"3714752", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"1002208", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"62272", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"8584", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"1080", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"205440", " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"156832", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"22816", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"3624", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"820", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"4032", " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"1392", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"896", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"336", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"48", " ", "s", " ", 
         SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"24772608", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"23789568", " ", "s", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"5543936", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"1013760", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"677760", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"125568", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"11136", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"480", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["s", "8"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"82968576", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"98836480", " ", "s", " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"43137024", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"8736896", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"775200", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"3200", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"4464", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"296", " ", 
         SuperscriptBox["s", "7"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "8"], " ", "t", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"61022208", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"74731520", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"34435712", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"7828640", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"942848", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"57640", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"1308", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "8"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"16416768", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"19773440", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"8896768", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"1963776", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"230032", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"14160", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"412", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"1987584", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"2306176", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"976768", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"196280", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"19836", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"954", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"110592", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"122112", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"47520", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"8280", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"648", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"2304", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"2400", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"840", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"247726080", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"362446848", " ", "s", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"213172224", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"66539520", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"12155904", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"1342080", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"88128", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"3168", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["s", "8"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"274710528", " ", "t", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"392595456", " ", "s", " ", "t", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"223381504", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"66701184", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"11514432", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"1186656", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"71856", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"2352", " ", 
         SuperscriptBox["s", "7"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["s", "8"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"105019392", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"145560064", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"79013888", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"22011584", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"3446784", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"311744", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"15888", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"412", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "8"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"19253760", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"25885568", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"13322816", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"3394880", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"462000", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"33896", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"1252", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"1847040", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"2433216", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"1191296", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"273232", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"30608", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"1616", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"89472", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"119520", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"56960", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"11624", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"976", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"1728", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"2672", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"1344", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"244", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"16", " ", "s", " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"148635648", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"227377152", " ", "s", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"141410304", " ", 
         SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"47099904", " ", 
         SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"9237504", " ", 
         SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"1097088", " ", 
         SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"77376", " ", 
         SuperscriptBox["s", "6"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"2976", " ", 
         SuperscriptBox["s", "7"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["s", "8"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"131383296", " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"199194624", " ", "s", " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"122204160", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"39901312", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"7612352", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"871456", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"58640", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"2128", " ", 
         SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"43978752", " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"64028160", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"37270912", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"11393344", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"1999584", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"205440", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"11968", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"356", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "8"], " ", 
         SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"7557120", " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"10305024", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"5501568", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"1506816", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"229280", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"19336", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"832", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"724992", " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"910336", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"432832", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"101520", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"12488", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"764", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"36864", " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"42240", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"17440", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"3320", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"296", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"768", " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"800", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"280", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"123863040", " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"176062464", " ", "s", " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"100755456", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"30879744", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"5609856", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"623616", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"41664", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"1536", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["s", "8"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"98648064", " ", "t", " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"135555072", " ", "s", " ", "t", " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"74094592", " ", 
         SuperscriptBox["s", "2"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"21432064", " ", 
         SuperscriptBox["s", "3"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"3629216", " ", 
         SuperscriptBox["s", "4"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"371008", " ", 
         SuperscriptBox["s", "5"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"22448", " ", 
         SuperscriptBox["s", "6"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"736", " ", 
         SuperscriptBox["s", "7"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["s", "8"], " ", "t", " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"31358976", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"41340928", " ", "s", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"21306880", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"5700416", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"872688", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"78352", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"4000", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"104", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "8"], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"5114880", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"6421632", " ", "s", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"3077728", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"743456", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"98760", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"7248", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"272", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "7"], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"453120", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"538048", " ", "s", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"236304", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"50080", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"5460", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"292", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "6"], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"20736", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"23136", " ", "s", " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"9160", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"1640", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"134", " ", 
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"400", " ", "s", " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{"140", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["\[Tau]", "4"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", "s", "+", "t"}], ")"}], " ", 
        SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.675601453371128*^9, 3.675601467303855*^9}, {
  3.675601501816408*^9, 3.675601503340147*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["p=5", "Subsection",
 CellChangeTimes->{{3.675596704550164*^9, 3.675596712893631*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]5", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "356725555200"}], "+", 
          RowBox[{"326219857920", " ", "s"}], "-", 
          RowBox[{"125092823040", " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"26379386880", " ", 
           SuperscriptBox["s", "3"]}], "-", 
          RowBox[{"3357634560", " ", 
           SuperscriptBox["s", "4"]}], "+", 
          RowBox[{"264929280", " ", 
           SuperscriptBox["s", "5"]}], "-", 
          RowBox[{"12687360", " ", 
           SuperscriptBox["s", "6"]}], "+", 
          RowBox[{"337920", " ", 
           SuperscriptBox["s", "7"]}], "-", 
          RowBox[{"3840", " ", 
           SuperscriptBox["s", "8"]}], "+", 
          RowBox[{"540255191040", " ", "t"}], "-", 
          RowBox[{"483695788032", " ", "s", " ", "t"}], "+", 
          RowBox[{"180819369984", " ", 
           SuperscriptBox["s", "2"], " ", "t"}], "-", 
          RowBox[{"37017038848", " ", 
           SuperscriptBox["s", "3"], " ", "t"}], "+", 
          RowBox[{"4555373056", " ", 
           SuperscriptBox["s", "4"], " ", "t"}], "-", 
          RowBox[{"346160128", " ", 
           SuperscriptBox["s", "5"], " ", "t"}], "+", 
          RowBox[{"15905536", " ", 
           SuperscriptBox["s", "6"], " ", "t"}], "-", 
          RowBox[{"404992", " ", 
           SuperscriptBox["s", "7"], " ", "t"}], "+", 
          RowBox[{"4384", " ", 
           SuperscriptBox["s", "8"], " ", "t"}], "-", 
          RowBox[{"338661015552", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"294852993024", " ", "s", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"106498899968", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"20923017216", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"2453631360", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"176379520", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"7607680", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"180320", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"1800", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"117746073600", " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"99045806080", " ", "s", " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"34250219520", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"6376907520", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"700746240", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"46610080", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"1833200", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"38920", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"340", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"25439907840", " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"20542620160", " ", "s", " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"6734819200", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"1171379200", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"118156960", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"7062800", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"242920", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"4340", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"3598479360", " ", 
           SuperscriptBox["t", "5"]}], "-", 
          RowBox[{"2771148288", " ", "s", " ", 
           SuperscriptBox["t", "5"]}], "+", 
          RowBox[{"852096256", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"]}], "-", 
          RowBox[{"136088032", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"]}], "+", 
          RowBox[{"12268304", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"]}], "-", 
          RowBox[{"632392", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"]}], "+", 
          RowBox[{"17804", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"]}], "-", 
          RowBox[{"238", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"]}], "-", 
          RowBox[{"339526656", " ", 
           SuperscriptBox["t", "6"]}], "+", 
          RowBox[{"247654272", " ", "s", " ", 
           SuperscriptBox["t", "6"]}], "-", 
          RowBox[{"70548064", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"]}], "+", 
          RowBox[{"10125008", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"]}], "-", 
          RowBox[{"786040", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"]}], "+", 
          RowBox[{"32780", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"]}], "-", 
          RowBox[{"670", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"]}], "+", 
          RowBox[{"21196800", " ", 
           SuperscriptBox["t", "7"]}], "-", 
          RowBox[{"14538240", " ", "s", " ", 
           SuperscriptBox["t", "7"]}], "+", 
          RowBox[{"3781120", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"]}], "-", 
          RowBox[{"473760", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"]}], "+", 
          RowBox[{"29920", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"]}], "-", 
          RowBox[{"900", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"]}], "-", 
          RowBox[{"840960", " ", 
           SuperscriptBox["t", "8"]}], "+", 
          RowBox[{"538080", " ", "s", " ", 
           SuperscriptBox["t", "8"]}], "-", 
          RowBox[{"125480", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"]}], "+", 
          RowBox[{"13160", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"]}], "-", 
          RowBox[{"610", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"]}], "+", 
          RowBox[{"19200", " ", 
           SuperscriptBox["t", "9"]}], "-", 
          RowBox[{"11360", " ", "s", " ", 
           SuperscriptBox["t", "9"]}], "+", 
          RowBox[{"2320", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"]}], "-", 
          RowBox[{"190", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"]}], "-", 
          RowBox[{"192", " ", 
           SuperscriptBox["t", "10"]}], "+", 
          RowBox[{"104", " ", "s", " ", 
           SuperscriptBox["t", "10"]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "10"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "10"]}], "-", 
          RowBox[{"1189085184000", " ", "\[Sigma]"}], "+", 
          RowBox[{"1339089223680", " ", "s", " ", "\[Sigma]"}], "-", 
          RowBox[{"585144729600", " ", 
           SuperscriptBox["s", "2"], " ", "\[Sigma]"}], "+", 
          RowBox[{"135452835840", " ", 
           SuperscriptBox["s", "3"], " ", "\[Sigma]"}], "-", 
          RowBox[{"18575339520", " ", 
           SuperscriptBox["s", "4"], " ", "\[Sigma]"}], "+", 
          RowBox[{"1564446720", " ", 
           SuperscriptBox["s", "5"], " ", "\[Sigma]"}], "-", 
          RowBox[{"79564800", " ", 
           SuperscriptBox["s", "6"], " ", "\[Sigma]"}], "+", 
          RowBox[{"2242560", " ", 
           SuperscriptBox["s", "7"], " ", "\[Sigma]"}], "-", 
          RowBox[{"26880", " ", 
           SuperscriptBox["s", "8"], " ", "\[Sigma]"}], "+", 
          RowBox[{"1850395852800", " ", "t", " ", "\[Sigma]"}], "-", 
          RowBox[{"2051458203648", " ", "s", " ", "t", " ", "\[Sigma]"}], "+", 
          RowBox[{"873460203520", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]"}], "-", 
          RowBox[{"195591686144", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]"}], "+", 
          RowBox[{"25798134272", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]"}], "-", 
          RowBox[{"2080067072", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]"}], "+", 
          RowBox[{"100881920", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]"}], "-", 
          RowBox[{"2702336", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]"}], "+", 
          RowBox[{"30688", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]"}], "-", 
          RowBox[{"1198290370560", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
          RowBox[{"1302122856448", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
          RowBox[{"535906881536", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
          RowBox[{"114772427776", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
          RowBox[{"14342879872", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
          RowBox[{"1086207360", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
          RowBox[{"49064064", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
          RowBox[{"1213408", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
          RowBox[{"12600", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
          RowBox[{"431635709952", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
          RowBox[{"457859684352", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
          RowBox[{"180730070528", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
          RowBox[{"36584715392", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
          RowBox[{"4260493504", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
          RowBox[{"296316992", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
          RowBox[{"12095552", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
          RowBox[{"265160", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
          RowBox[{"2380", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
          RowBox[{"96690069504", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
          RowBox[{"99721070592", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
          RowBox[{"37443539328", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
          RowBox[{"7070448064", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
          RowBox[{"752295552", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
          RowBox[{"46690528", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
          RowBox[{"1651440", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
          RowBox[{"30100", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
          RowBox[{"210", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
          RowBox[{"14166862848", " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
          RowBox[{"14147735424", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
          RowBox[{"5007113536", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
          RowBox[{"868163840", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
          RowBox[{"82272320", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
          RowBox[{"4377728", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
          RowBox[{"125720", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
          RowBox[{"1694", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
          RowBox[{"1381602816", " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
          RowBox[{"1330223808", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
          RowBox[{"439019520", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
          RowBox[{"68497120", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
          RowBox[{"5577648", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
          RowBox[{"239080", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
          RowBox[{"4956", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
          RowBox[{"37", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
          RowBox[{"88892928", " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
          RowBox[{"82135488", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
          RowBox[{"24952992", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
          RowBox[{"3408288", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
          RowBox[{"225456", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
          RowBox[{"6948", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
          RowBox[{"78", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
          RowBox[{"3622656", " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "+", 
          RowBox[{"3196448", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
          RowBox[{"879592", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "+", 
          RowBox[{"101016", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
          RowBox[{"4898", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "+", 
          RowBox[{"82", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "+", 
          RowBox[{"84672", " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "-", 
          RowBox[{"70968", " ", "s", " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "+", 
          RowBox[{"17324", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "-", 
          RowBox[{"1566", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "+", 
          RowBox[{"43", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "-", 
          RowBox[{"864", " ", 
           SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "+", 
          RowBox[{"684", " ", "s", " ", 
           SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "-", 
          RowBox[{"144", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "-", 
          RowBox[{"186856243200", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"38102630400", " ", "s", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"168926576640", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"75835883520", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"14880890880", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"1541836800", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"87644160", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"2580480", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"30720", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"402708234240", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"101848842240", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"170590511104", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"90244380672", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"18299993088", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"1893450240", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"105843456", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"3038208", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"35072", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"344584814592", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"184788328448", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"43576756224", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"38650043392", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"8440135680", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"875988736", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"47743104", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"1314816", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"14400", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"155505623040", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"110003699712", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"8075382272", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"7085041536", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"1890474048", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"200242848", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"10536720", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"271680", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"2720", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"41630404608", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"33719711232", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"6565524096", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"278242752", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"211399392", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"24316464", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"1223760", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"28320", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"240", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"7007330304", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"6092442624", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"1526602496", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"104060256", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"8769744", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"1513920", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"73104", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"1392", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"759831552", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"684175488", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"188494368", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"19137168", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"409920", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"37584", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"1956", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"52899840", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"48231168", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"13644768", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"1490856", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"57468", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"258", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"2280192", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"2072608", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"578424", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"60292", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"2142", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"55296", " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"49536", " ", "s", " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"13248", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"1206", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"576", " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"504", " ", "s", " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"126", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "-", 
          RowBox[{"356725555200", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"279399628800", " ", "s", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"26064322560", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"24689786880", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"8091770880", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"1061990400", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"70440960", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"2334720", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"30720", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"487701872640", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"365878149120", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"20297957376", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"38211749888", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"11433817088", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"1421719040", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"89643776", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"2819072", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"35072", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"266347118592", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"187477008384", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"499929088", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"24128271360", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"6483386880", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"748762880", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"43822208", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"1269760", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"14400", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"77992009728", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"50254606336", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"4405816320", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"8197866624", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"1960982208", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"206064608", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"10871824", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"278720", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"2720", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"13764470784", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"7899076096", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"1635186176", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"1652912960", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"350220032", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"32696752", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"1494800", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"31840", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"240", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"1554835968", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"778371456", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"278845376", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"204730784", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"38234704", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"3071840", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"114544", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"1808", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"116524800", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"51851712", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"25333184", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"15497776", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"2532080", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"166480", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"4532", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"40", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"5928192", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"2631744", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"1181600", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"682536", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"96572", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"4722", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"71", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"205056", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"109824", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"19744", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"15220", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"1868", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"53", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"4512", " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"3224", " ", "s", " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"340", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"98", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{"44", " ", "s", " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Sigma]", "3"]}], "-", 
          RowBox[{"465725030400", " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"605265592320", " ", "s", " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"307499827200", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"81715445760", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"12658667520", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"1188065280", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"66662400", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"2058240", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"26880", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"629542748160", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"810021322752", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"405786664960", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"105940637696", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"16074793472", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"1474339328", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"80668160", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"2422784", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"30688", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"336768663552", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"427178770432", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"209690015744", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"53332483072", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"7844048512", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"694439040", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"36513792", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"1048096", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"12600", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"94968889344", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"118194382848", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"56434337792", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"13841165696", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"1947517504", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"163754816", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"8106560", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"216440", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"2380", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"15644934144", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"18996163584", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"8742403584", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"2040488512", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"269865792", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"21070144", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"951720", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"22540", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"210", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"1556029440", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"1829819904", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"801762688", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"174808448", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"21187040", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"1485752", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"58100", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"1106", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"91865088", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"103484928", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"42345216", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"8367808", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"892008", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"53380", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"1638", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"2958336", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"3123072", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"1145088", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"191304", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"16356", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"774", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"39936", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"36416", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"9856", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"828", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"96", " ", "s", " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"88", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}], "-", 
          RowBox[{"39636172800", " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"53862727680", " ", "s", " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"29030154240", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"8267857920", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"1379266560", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"139345920", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"8386560", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"276480", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"3840", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"53862727680", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"72563294208", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"38637707264", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"10832719872", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"1772345856", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"174922752", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"10242816", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"327168", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"4384", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"29030154240", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"38637707264", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"20222091264", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"5542135808", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"880974720", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"83904896", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"4705536", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"142752", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"1800", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"8267857920", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"10832719872", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"5542135808", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"1472874240", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"224897280", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"20343648", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"1068912", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"29880", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"340", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"1379266560", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"1772345856", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"880974720", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"224897280", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"32514240", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"2732784", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"130080", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"3180", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"139345920", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"174922752", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"83904896", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"20343648", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"2732784", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"206688", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"8424", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"162", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"8386560", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"10242816", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"4705536", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"1068912", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"130080", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"8424", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"264", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"276480", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"327168", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"142752", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"29880", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"3180", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"162", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"3840", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"4384", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"1800", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{"340", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "5"]}], "-", 
          RowBox[{"1783627776000", " ", "\[Tau]"}], "+", 
          RowBox[{"2112678789120", " ", "s", " ", "\[Tau]"}], "-", 
          RowBox[{"945466048512", " ", 
           SuperscriptBox["s", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"220771762176", " ", 
           SuperscriptBox["s", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"30181638144", " ", 
           SuperscriptBox["s", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"2509086720", " ", 
           SuperscriptBox["s", "5"], " ", "\[Tau]"}], "-", 
          RowBox[{"124981248", " ", 
           SuperscriptBox["s", "6"], " ", "\[Tau]"}], "+", 
          RowBox[{"3431424", " ", 
           SuperscriptBox["s", "7"], " ", "\[Tau]"}], "-", 
          RowBox[{"39936", " ", 
           SuperscriptBox["s", "8"], " ", "\[Tau]"}], "+", 
          RowBox[{"2701275955200", " ", "t", " ", "\[Tau]"}], "-", 
          RowBox[{"3148715261952", " ", "s", " ", "t", " ", "\[Tau]"}], "+", 
          RowBox[{"1377572167680", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", "\[Tau]"}], "-", 
          RowBox[{"313174120448", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", "\[Tau]"}], "+", 
          RowBox[{"41575414784", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", "\[Tau]"}], "-", 
          RowBox[{"3354182144", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", "\[Tau]"}], "+", 
          RowBox[{"162646016", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", "\[Tau]"}], "-", 
          RowBox[{"4405376", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", "\[Tau]"}], "+", 
          RowBox[{"53696", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", "\[Tau]"}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", "\[Tau]"}], "-", 
          RowBox[{"1691075543040", " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"1929565151232", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"818412642304", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"179142948864", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"22777782784", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"1754308224", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"81275520", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"2128640", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"26560", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"585855418368", " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"650904909824", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"265232755200", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"55181537920", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"6603722432", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"474535552", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"20383840", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"495800", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"5940", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"125757640704", " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"135317975552", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"52444718848", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"10211493824", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"1124467392", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"72976096", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"2770752", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"58076", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"584", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"17616847872", " ", 
           SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
          RowBox[{"18259382912", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
          RowBox[{"6656134464", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
          RowBox[{"1190521408", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
          RowBox[{"117121504", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
          RowBox[{"6554224", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
          RowBox[{"203824", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
          RowBox[{"3194", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
          RowBox[{"1641156096", " ", 
           SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
          RowBox[{"1629643712", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
          RowBox[{"551825472", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
          RowBox[{"88617472", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
          RowBox[{"7485456", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
          RowBox[{"337360", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
          RowBox[{"7560", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
          RowBox[{"65", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
          RowBox[{"100895232", " ", 
           SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
          RowBox[{"95466560", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
          RowBox[{"29602400", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
          RowBox[{"4143680", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
          RowBox[{"283328", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
          RowBox[{"9140", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
          RowBox[{"110", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
          RowBox[{"3933696", " ", 
           SuperscriptBox["t", "8"], " ", "\[Tau]"}], "+", 
          RowBox[{"3527360", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
          RowBox[{"984640", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Tau]"}], "+", 
          RowBox[{"115200", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
          RowBox[{"5744", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Tau]"}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Tau]"}], "+", 
          RowBox[{"88128", " ", 
           SuperscriptBox["t", "9"], " ", "\[Tau]"}], "-", 
          RowBox[{"74472", " ", "s", " ", 
           SuperscriptBox["t", "9"], " ", "\[Tau]"}], "+", 
          RowBox[{"18316", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Tau]"}], "-", 
          RowBox[{"1674", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Tau]"}], "+", 
          RowBox[{"47", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Tau]"}], "-", 
          RowBox[{"864", " ", 
           SuperscriptBox["t", "10"], " ", "\[Tau]"}], "+", 
          RowBox[{"684", " ", "s", " ", 
           SuperscriptBox["t", "10"], " ", "\[Tau]"}], "-", 
          RowBox[{"144", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "10"], " ", "\[Tau]"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "10"], " ", "\[Tau]"}], "-", 
          RowBox[{"1902536294400", " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"2161568120832", " ", "s", " ", "\[Sigma]", " ", "\[Tau]"}],
           "-", 
          RowBox[{"926360272896", " ", 
           SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"208055697408", " ", 
           SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"28016345088", " ", 
           SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"2383331328", " ", 
           SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"126296064", " ", 
           SuperscriptBox["s", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"3796992", " ", 
           SuperscriptBox["s", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"49152", " ", 
           SuperscriptBox["s", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"3341140623360", " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}],
           "-", 
          RowBox[{
          "3815598194688", " ", "s", " ", "t", " ", "\[Sigma]", " ", 
           "\[Tau]"}], "+", 
          RowBox[{"1641854795776", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", 
           "\[Tau]"}], "-", 
          RowBox[{"368273080320", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", 
           "\[Tau]"}], "+", 
          RowBox[{"49329057792", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", 
           "\[Tau]"}], "-", 
          RowBox[{"4187252736", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", 
           "\[Tau]"}], "+", 
          RowBox[{"225874944", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]", " ", 
           "\[Tau]"}], "-", 
          RowBox[{"7337472", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]", " ", 
           "\[Tau]"}], "+", 
          RowBox[{"124928", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]", " ", 
           "\[Tau]"}], "-", 
          RowBox[{"768", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", "\[Sigma]", " ", 
           "\[Tau]"}], "-", 
          RowBox[{"2436857069568", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"2780889481216", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"1190102122496", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"263022202880", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"34418027520", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"2844445696", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"150514176", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"4928256", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"90304", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"704", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"973205667840", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"1101426163712", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"463161204736", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"99131242496", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"12376388608", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"963863168", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"47719744", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"1463136", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"25392", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"192", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"236556189696", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"263431159808", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"107455372288", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"21846075904", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"2530562688", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"178389056", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"7781280", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"203376", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"2864", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"36759060480", " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"39974180864", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"15610278912", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"2950549376", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"306681280", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"18586784", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"656848", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"12552", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"3720695808", " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"3923039744", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"1447027584", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"248100032", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"22175136", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"1075664", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"27000", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"276", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"243793920", " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"247586816", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"85052416", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"12835328", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"928000", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"31952", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"424", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"9959424", " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"9681664", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"3050112", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"388960", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"20448", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"376", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"230400", " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"213120", " ", "s", " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"60480", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"6120", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"180", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"2304", " ", 
           SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"2016", " ", "s", " ", 
           SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
          RowBox[{"504", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
          RowBox[{"2706018140160", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"4382309744640", " ", "s", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"2759723384832", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"872491253760", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"152200249344", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"15255060480", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"873566208", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"26542080", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"331776", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"3645798875136", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"5908821737472", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"3703821852672", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"1156879024128", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"197758734336", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"19280001024", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"1067281920", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"31186944", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"373248", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"1908776337408", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"3111237844992", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"1943812343808", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"597760745472", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"99245076480", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"9277102080", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"486734976", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"13335552", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"148032", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"504925691904", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"838694191104", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"525708080640", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"158937292800", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"25371286272", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"2230366464", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"107703072", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"2654208", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"25776", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"71114029056", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"124795275264", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"80014082688", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"23872955904", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"3622996224", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"291314304", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"12341304", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"252864", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"1872", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"4677143040", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"9919354752", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"6912643392", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"2076702336", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"296989056", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"20998584", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"719676", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"10368", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"14190336", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"304660800", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"310508352", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"101889216", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"13845528", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"818604", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"19962", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"144", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"23480064", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"11169216", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"3941856", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"2456712", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"345132", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"15858", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"207", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"1541376", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"1234080", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"226152", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"9972", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"3834", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"117", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"42336", " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"37512", " ", "s", " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"9540", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"666", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"432", " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"396", " ", "s", " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"108", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
          RowBox[{"1814204252160", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"2232479121408", " ", "s", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"1048815599616", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"252180037632", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"34804236288", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"2897559552", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"145219584", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"4067328", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"49152", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"2232479121408", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"2683177795584", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"1214813110272", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"276734984192", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"35385085952", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"2639157248", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"110197760", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"1985024", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"13312", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"768", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"1048815599616", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"1214813110272", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"517427052544", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"107009323008", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"11716326400", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"659229696", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"11394048", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"723712", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"43328", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"704", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"252180037632", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"276734984192", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"107009323008", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"18557138944", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"1391994368", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"6491008", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"6446144", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"484192", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"15504", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"192", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"34804236288", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"35385085952", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"11716326400", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"1391994368", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"12763392", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"16706240", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"1607232", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"74224", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"1744", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"2897559552", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"2639157248", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"659229696", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"6491008", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"16706240", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"2206784", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"125024", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"3592", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"44", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"145219584", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"110197760", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"11394048", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"6446144", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"1607232", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"125024", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"4080", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"52", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"4067328", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"1985024", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"723712", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"484192", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"74224", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"3592", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"52", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"49152", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"13312", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"43328", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"15504", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"1744", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"44", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"768", " ", "s", " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"704", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
          RowBox[{"192", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
          RowBox[{"465725030400", " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"629542748160", " ", "s", " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"336768663552", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"94968889344", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"15644934144", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"1556029440", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"91865088", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"2958336", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"39936", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"605265592320", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"810021322752", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"427178770432", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"118194382848", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"18996163584", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"1829819904", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"103484928", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"3123072", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"36416", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"307499827200", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"405786664960", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"209690015744", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"56434337792", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"8742403584", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"801762688", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"42345216", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"1145088", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"9856", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"88", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"81715445760", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"105940637696", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"53332483072", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"13841165696", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"2040488512", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"174808448", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"8367808", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"191304", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"828", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"12658667520", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"16074793472", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"7844048512", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"1947517504", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"269865792", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"21187040", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"892008", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"16356", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"1188065280", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"1474339328", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"694439040", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"163754816", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"21070144", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"1485752", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"53380", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"774", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"66662400", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"80668160", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"36513792", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"8106560", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"951720", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"58100", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"1638", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"2058240", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"2422784", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"1048096", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"216440", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"22540", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"1106", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"26880", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"30688", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"12600", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"2380", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"210", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "4"], " ", "\[Tau]"}], "-", 
          RowBox[{"356725555200", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"584845885440", " ", "s", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"363088576512", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"112237780992", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"20044713984", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2241695232", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"163941120", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"7987968", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"256896", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"5088", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"807799357440", " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1226840408064", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"718580121600", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"213508833280", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"36964358656", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"4007743104", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"281224128", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"12809664", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"367296", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"6056", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["s", "10"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"683654971392", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"982581731328", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"546720923648", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"155298668544", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"25737046144", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2660988736", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"176152576", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"7401760", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"187400", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2500", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"292260249600", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"400256327680", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"211098948096", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"56618981760", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"8799350080", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"844118752", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"51004688", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1905480", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"40940", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"418", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"72174686208", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"94150016512", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"46707171456", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"11627412288", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1649591008", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"141324560", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"7392184", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"227692", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"3694", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"11058855936", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"13695182848", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"6325917952", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1432760416", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"179711696", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"13096504", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"549284", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"12186", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"109", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1086692352", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1271628928", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"540331168", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"108718352", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"11574136", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"670004", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"19870", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"235", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"68628480", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"75467008", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"29073440", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"5038360", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"428900", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"17542", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"275", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"2694912", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2767264", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"949080", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"135460", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"8298", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"181", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"59904", " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"57024", " ", "s", " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"16992", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1854", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"63", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"576", " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"504", " ", "s", " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"126", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"4708777328640", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"6027302928384", " ", "s", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2952043757568", " ", 
           SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"722085912576", " ", 
           SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"93059629056", " ", 
           SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"5445066240", " ", 
           SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"55800576", " ", 
           SuperscriptBox["s", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"28221696", " ", 
           SuperscriptBox["s", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1696896", " ", 
           SuperscriptBox["s", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"44064", " ", 
           SuperscriptBox["s", "9"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"432", " ", 
           SuperscriptBox["s", "10"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"6027302928384", " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"7538485100544", " ", "s", " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"3562959790080", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"824860938240", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"96332811264", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"4166232192", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"248432832", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"39845952", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2006496", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"46008", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"396", " ", 
           SuperscriptBox["s", "10"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2952043757568", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"3562959790080", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1590017236992", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"334469869056", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"31853945088", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"257931072", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"223582464", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"20895840", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"847584", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"16020", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"108", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"722085912576", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"824860938240", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"334469869056", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"58413042432", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"2944646784", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"449717184", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"79002432", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"5087016", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"158508", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"2214", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"93059629056", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"96332811264", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"31853945088", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"2944646784", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"498375936", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"140456160", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"13230864", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"600156", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"12852", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"99", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"5445066240", " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"4166232192", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"257931072", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"449717184", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"140456160", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"17891712", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1116504", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"33210", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"369", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"55800576", " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"248432832", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"223582464", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"79002432", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"13230864", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1116504", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"44928", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"675", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"28221696", " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"39845952", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"20895840", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"5087016", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"600156", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"33210", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"675", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1696896", " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2006496", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"847584", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"158508", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"12852", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"369", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"44064", " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"46008", " ", "s", " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"16020", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"2214", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"99", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"432", " ", 
           SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"396", " ", "s", " ", 
           SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"108", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2706018140160", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"3645798875136", " ", "s", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1908776337408", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"504925691904", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"71114029056", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"4677143040", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"14190336", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"23480064", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1541376", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"42336", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"432", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"4382309744640", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"5908821737472", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"3111237844992", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"838694191104", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"124795275264", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"9919354752", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"304660800", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"11169216", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1234080", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"37512", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"396", " ", 
           SuperscriptBox["s", "10"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2759723384832", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"3703821852672", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1943812343808", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"525708080640", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"80014082688", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"6912643392", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"310508352", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"3941856", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"226152", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"9540", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"108", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"872491253760", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1156879024128", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"597760745472", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"158937292800", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"23872955904", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2076702336", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"101889216", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2456712", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"9972", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"666", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"152200249344", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"197758734336", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"99245076480", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"25371286272", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"3622996224", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"296989056", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"13845528", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"345132", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"3834", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"15255060480", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"19280001024", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"9277102080", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2230366464", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"291314304", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"20998584", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"818604", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"15858", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"117", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"873566208", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1067281920", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"486734976", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"107703072", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"12341304", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"719676", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"19962", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"207", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"26542080", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"31186944", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"13335552", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2654208", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"252864", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"10368", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"144", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"331776", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"373248", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"148032", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"25776", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1872", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"356725555200", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"487701872640", " ", "s", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"266347118592", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"77992009728", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"13764470784", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1554835968", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"116524800", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"5928192", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"205056", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"4512", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"279399628800", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"365878149120", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"187477008384", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"50254606336", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"7899076096", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"778371456", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"51851712", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"2631744", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"109824", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"3224", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["s", "10"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"26064322560", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"20297957376", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"499929088", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"4405816320", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1635186176", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"278845376", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"25333184", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1181600", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"19744", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"340", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"24689786880", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"38211749888", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"24128271360", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"8197866624", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1652912960", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"204730784", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"15497776", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"682536", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"15220", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"98", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"8091770880", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"11433817088", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"6483386880", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1960982208", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"350220032", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"38234704", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2532080", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"96572", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1868", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1061990400", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1421719040", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"748762880", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"206064608", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"32696752", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"3071840", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"166480", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"4722", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"53", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"70440960", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"89643776", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"43822208", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"10871824", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1494800", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"114544", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"4532", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"71", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"2334720", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"2819072", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"1269760", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"278720", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"31840", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"1808", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"40", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"30720", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"35072", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"14400", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"2720", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"240", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "3"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"356725555200", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"807799357440", " ", "s", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"683654971392", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"292260249600", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"72174686208", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"11058855936", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1086692352", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"68628480", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"2694912", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"59904", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"576", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"584845885440", " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1226840408064", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"982581731328", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"400256327680", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"94150016512", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"13695182848", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"1271628928", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"75467008", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"2767264", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"57024", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"504", " ", 
           SuperscriptBox["s", "10"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"363088576512", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"718580121600", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"546720923648", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"211098948096", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"46707171456", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"6325917952", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"540331168", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"29073440", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"949080", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"16992", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"126", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"112237780992", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"213508833280", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"155298668544", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"56618981760", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"11627412288", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1432760416", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"108718352", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"5038360", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"135460", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1854", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"20044713984", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"36964358656", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"25737046144", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"8799350080", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1649591008", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"179711696", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"11574136", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"428900", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"8298", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"63", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"2241695232", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"4007743104", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"2660988736", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"844118752", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"141324560", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"13096504", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"670004", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"17542", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"181", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"163941120", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"281224128", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"176152576", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"51004688", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"7392184", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"549284", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"19870", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"275", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"7987968", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"12809664", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"7401760", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1905480", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"227692", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"12186", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"235", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"256896", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"367296", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"187400", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"40940", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"3694", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"109", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"5088", " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"6056", " ", "s", " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"2500", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"418", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"44", " ", "s", " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "10"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1902536294400", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"3341140623360", " ", "s", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"2436857069568", " ", 
           SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"973205667840", " ", 
           SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"236556189696", " ", 
           SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"36759060480", " ", 
           SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"3720695808", " ", 
           SuperscriptBox["s", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"243793920", " ", 
           SuperscriptBox["s", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"9959424", " ", 
           SuperscriptBox["s", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"230400", " ", 
           SuperscriptBox["s", "9"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"2304", " ", 
           SuperscriptBox["s", "10"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"2161568120832", " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"3815598194688", " ", "s", " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"2780889481216", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1101426163712", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"263431159808", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"39974180864", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"3923039744", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"247586816", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"9681664", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"213120", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"2016", " ", 
           SuperscriptBox["s", "10"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"926360272896", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"1641854795776", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1190102122496", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"463161204736", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"107455372288", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"15610278912", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1447027584", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"85052416", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"3050112", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"60480", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"504", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"208055697408", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"368273080320", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"263022202880", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"99131242496", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"21846075904", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"2950549376", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"248100032", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"12835328", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"388960", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"6120", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"28016345088", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"49329057792", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"34418027520", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"12376388608", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"2530562688", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"306681280", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"22175136", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"928000", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"20448", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"180", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"2383331328", " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"4187252736", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"2844445696", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"963863168", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"178389056", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"18586784", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"1075664", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"31952", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"376", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"126296064", " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"225874944", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"150514176", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"47719744", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"7781280", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"656848", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"27000", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"424", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"3796992", " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"7337472", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"4928256", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1463136", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"203376", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"12552", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"276", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"49152", " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"124928", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"90304", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"25392", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"2864", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"768", " ", "s", " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"704", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"192", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"186856243200", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"402708234240", " ", "s", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"344584814592", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"155505623040", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"41630404608", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"7007330304", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"759831552", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"52899840", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"2280192", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"55296", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"576", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"38102630400", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"101848842240", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"184788328448", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"110003699712", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"33719711232", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"6092442624", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"684175488", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"48231168", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"2072608", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"49536", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"504", " ", 
           SuperscriptBox["s", "10"], " ", "t", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"168926576640", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"170590511104", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"43576756224", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"8075382272", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"6565524096", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"1526602496", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"188494368", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"13644768", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"578424", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"13248", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"126", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"75835883520", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"90244380672", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"38650043392", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"7085041536", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"278242752", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"104060256", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"19137168", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1490856", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"60292", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1206", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"14880890880", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"18299993088", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"8440135680", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1890474048", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"211399392", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"8769744", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"409920", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"57468", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"2142", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1541836800", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"1893450240", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"875988736", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"200242848", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"24316464", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"1513920", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"37584", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"258", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"87644160", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"105843456", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"47743104", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"10536720", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"1223760", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"73104", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"1956", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"2580480", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"3038208", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1314816", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"271680", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"28320", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"1392", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"30720", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"35072", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"14400", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"2720", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "+", 
          RowBox[{"240", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           SuperscriptBox["\[Tau]", "3"]}], "-", 
          RowBox[{"1783627776000", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"2701275955200", " ", "s", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"1691075543040", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"585855418368", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"125757640704", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"17616847872", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"1641156096", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"100895232", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"3933696", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"88128", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"864", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"2112678789120", " ", "t", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"3148715261952", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"1929565151232", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"650904909824", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"135317975552", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"18259382912", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"1629643712", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"95466560", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"3527360", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"74472", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"684", " ", 
           SuperscriptBox["s", "10"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"945466048512", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"1377572167680", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"818412642304", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"265232755200", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"52444718848", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"6656134464", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"551825472", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"29602400", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"984640", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"18316", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"144", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"220771762176", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"313174120448", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"179142948864", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"55181537920", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"10211493824", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"1190521408", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"88617472", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"4143680", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"115200", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"1674", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"30181638144", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"41575414784", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"22777782784", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"6603722432", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"1124467392", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"117121504", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"7485456", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"283328", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"5744", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"47", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"2509086720", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"3354182144", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"1754308224", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"474535552", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"72976096", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"6554224", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"337360", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"9140", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"124981248", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"162646016", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"81275520", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"20383840", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"2770752", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"203824", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"7560", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"110", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"3431424", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"4405376", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"2128640", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"495800", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"58076", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"3194", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"65", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"39936", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"53696", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"26560", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"5940", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"584", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"96", " ", "s", " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "9"], " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"1189085184000", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"1850395852800", " ", "s", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"1198290370560", " ", 
           SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"431635709952", " ", 
           SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"96690069504", " ", 
           SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"14166862848", " ", 
           SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"1381602816", " ", 
           SuperscriptBox["s", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"88892928", " ", 
           SuperscriptBox["s", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"3622656", " ", 
           SuperscriptBox["s", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"84672", " ", 
           SuperscriptBox["s", "9"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"864", " ", 
           SuperscriptBox["s", "10"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"1339089223680", " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"2051458203648", " ", "s", " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"1302122856448", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"457859684352", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"99721070592", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"14147735424", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"1330223808", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"82135488", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"3196448", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"70968", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"684", " ", 
           SuperscriptBox["s", "10"], " ", "t", " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"585144729600", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"873460203520", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"535906881536", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"180730070528", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"37443539328", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"5007113536", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"439019520", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"24952992", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"879592", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"17324", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"144", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"135452835840", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"195591686144", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"114772427776", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"36584715392", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"7070448064", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"868163840", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"68497120", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"3408288", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"101016", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"1566", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"18575339520", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"25798134272", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"14342879872", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"4260493504", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"752295552", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"82272320", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"5577648", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"225456", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"4898", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"43", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"1564446720", " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"2080067072", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"1086207360", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"296316992", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"46690528", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"4377728", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"239080", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"6948", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"82", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"79564800", " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"100881920", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"49064064", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"12095552", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"1651440", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"125720", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"4956", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"78", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"2242560", " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"2702336", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"1213408", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"265160", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"30100", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"1694", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"37", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"26880", " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"30688", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"12600", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"2380", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"210", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
           SuperscriptBox["\[Tau]", "4"]}], "-", 
          RowBox[{"356725555200", " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"540255191040", " ", "s", " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"338661015552", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"117746073600", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"25439907840", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"3598479360", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"339526656", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"21196800", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"840960", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"19200", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"192", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"326219857920", " ", "t", " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"483695788032", " ", "s", " ", "t", " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"294852993024", " ", 
           SuperscriptBox["s", "2"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"99045806080", " ", 
           SuperscriptBox["s", "3"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"20542620160", " ", 
           SuperscriptBox["s", "4"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"2771148288", " ", 
           SuperscriptBox["s", "5"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"247654272", " ", 
           SuperscriptBox["s", "6"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"14538240", " ", 
           SuperscriptBox["s", "7"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"538080", " ", 
           SuperscriptBox["s", "8"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"11360", " ", 
           SuperscriptBox["s", "9"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"104", " ", 
           SuperscriptBox["s", "10"], " ", "t", " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"125092823040", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"180819369984", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"106498899968", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"34250219520", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"6734819200", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"852096256", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"70548064", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"3781120", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"125480", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"2320", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"26379386880", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"37017038848", " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"20923017216", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"6376907520", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"1171379200", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"136088032", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"10125008", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"473760", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"13160", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"190", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "10"], " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"3357634560", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"4555373056", " ", "s", " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"2453631360", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"700746240", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"118156960", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"12268304", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"786040", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"29920", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"610", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["s", "9"], " ", 
           SuperscriptBox["t", "4"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"264929280", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"346160128", " ", "s", " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"176379520", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"46610080", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"7062800", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"632392", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"32780", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"900", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["s", "8"], " ", 
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"12687360", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"15905536", " ", "s", " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"7607680", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"1833200", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"242920", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"17804", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"670", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["s", "7"], " ", 
           SuperscriptBox["t", "6"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"337920", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"404992", " ", "s", " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"180320", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"38920", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"4340", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"238", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["s", "6"], " ", 
           SuperscriptBox["t", "7"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"3840", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"4384", " ", "s", " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"1800", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{"340", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "5"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "8"], " ", 
           SuperscriptBox["\[Tau]", "5"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"288", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", "s", "+", "t"}], ")"}], " ", 
        SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.67560201254793*^9, 3.675602026777624*^9}, {
  3.675602356237722*^9, 3.675602359666684*^9}}]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1199, 595},
WindowMargins->{{Automatic, 38}, {Automatic, 0}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 126, 1, 65, "Chapter"],
Cell[CellGroupData[{
Cell[573, 20, 94, 1, 66, "Section"],
Cell[670, 23, 1664, 47, 112, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[2371, 75, 191, 2, 52, "Section"],
Cell[CellGroupData[{
Cell[2587, 81, 176, 2, 32, "Subsection"],
Cell[2766, 85, 12712, 292, 363, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[15515, 382, 141, 2, 32, "Subsection"],
Cell[15659, 386, 21665, 541, 732, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[37361, 932, 139, 2, 32, "Subsection"],
Cell[37503, 936, 54777, 1273, 2322, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[92317, 2214, 142, 2, 32, "Subsection"],
Cell[92462, 2218, 94901, 2276, 2774, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[187412, 4500, 132, 1, 52, "Section"],
Cell[CellGroupData[{
Cell[187569, 4505, 91, 1, 32, "Subsection"],
Cell[187663, 4508, 6437, 153, 140, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[194137, 4666, 91, 1, 32, "Subsection"],
Cell[194231, 4669, 35455, 795, 903, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[229723, 5469, 93, 1, 32, "Subsection"],
Cell[229819, 5472, 112779, 2600, 3185, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[342635, 8077, 91, 1, 32, "Subsection"],
Cell[342729, 8080, 287441, 6275, 8961, "Input"]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


